Doubly isogenous genus-2 curves with $D_4$-action

We study the extent to which curves over finite fields are characterized by their zeta functions and the zeta functions of certain of their covers. Suppose C and C' are curves over a finite field K, with K-rational base points P and P', and let D and D' be the pullbacks (via the Abel-Jacobi map) of the multiplication-by-2 maps on their Jacobians. We say that (C,P) and (C',P') are *doubly isogenous* if Jac(C) and Jac(C') are isogenous over K and Jac(D) and Jac(D') are isogenous over K. For curves of genus 2 whose automorphism groups contain the dihedral group of order eight, we show that the number of pairs of doubly isogenous curves is larger than naive heuristics predict, and we provide an explanation for this phenomenon.

==> anc/DoublyIsogenous.magma <==
/*

DoublyIsogenous.magma
Version 1.1: Removed specification of the algorithm used from calls to Magma's
             ClassNumber function. (See change log.)
Version 1.0: First public version.

================================================================================

This file contains Magma code associated with the paper

                Doubly Isogenous Genus-2 Curves with D_4-Action
                                       by
         Vishal Arul, Jeremy Booher, Steven R. Groen, Everett W. Howe,
            Wanlin Li, Vlad Matei, Rachel Pries, and Caleb Springer

================================================================================

The three main functions are:

IsogenousPairCount(q): 
Given an odd prime power q, this function returns the number of unordered 
pairs (C1,C2), where C1 and C2 are genus-2 curves over F_q with D_4-action
that are not isomorphic to one another but whose Jacobians are isogenous to
one another. This function is denoted P(q) in the associated paper.


DoublyIsogenousSets(q):
Given an odd prime power q, this function returns a list of all maximal sets
{(C1,P1), ...., (Cn, Pn)} containing more than one element, where 
   * each Ci is a genus-2 curve over F_q with D_4-action and with all 
     Weierstrass points rational;
   * the Ci are pairwise nonisomorphic;
   * each Pi is a Weierstrass point on Ci that is fixed by the cyclic order-4
     subgroup of D_4;
   * the Jacobians of the Ci are all isogenous to one another; and
   * if Di is the maximal abelian extension of Ci in which Pi splits
     completely, then the Jacobians of the Di are all isogenous to one another.
     
     
SesquiIsogenousCount(q):
Given an odd prime power q, this function returns the number of pairs of 
pointed curves {(C1,P1), (C2, P2)}, where 
   * each Ci is a genus-2 curve over F_q with D_4-action and with all 
     Weierstrass points rational;
   * the Ci are not isomorphic;
   * each Pi is a Weierstrass point on Ci that is fixed by the cyclic order-4
     subgroup of D_4;
   * the Jacobians of the Ci are isogenous to one another; and
   * if Di is the "[1 - rho^*] cover" of Ci (see the paper), then the Jacobians
     of the Di are all isogenous to one another.



There are also three functions that gather cumulative data for a number of q:

IsogenousData(n):
This function returns the mean value, the standard deviation, and the extremal
values of IsogenousPairCount(q) / q^{3/2}, for the 1024 prime powers q that are
closest to 2^n. 
NB: This function looks at prime powers q, not just primes.


DoublyIsogenousData(n):
This function returns the cumulative number of unordered pairs (C1,C2) of
non-isomorphic doubly isogenous genus-2 curves over F_q with D_4-action, where 
q ranges over the 1024 primes congruent to 1 modulo 4 that are closest to 2^n.
The function also returns the cumulative number of such pairs that lie in each
of the four families mentioned in the paper, as well as the number that lie in
none of the families and the number that lie in the intersection of the first
three families.
NB: This function looks at primes q = 1 mod 4, and not prime powers.


SesquiIsogenousData(n):
This function returns the cumulative number of unordered pairs (C1,C2) of
non-isomorphic sesqui-isogenous genus-2 curves over F_q with D_4-action, where 
q ranges over the 1024 primes congruent to 1 modulo 4 that are closest to 2^n.
NB: This function looks at primes q = 1 mod 4, and not prime powers.


There are also various utility functions, which are described in this file at
the points where they are introduced.


================================================================================


CHANGE LOG:

-----
Version 1.0, 23 February 2021:
First public release.

The version of Magma that one of the authors had access to (2.23-1) when 
developing these programs includes a bug (that was fixed in later versions) that
sometimes makes the program hang when computing certain class numbers of 
imaginary quadraic fields. In particular, ClassNumber(D) sometimes hangs when D 
is -2447908 or -2859448 or -4018072. To circumvent this problem, in this version
we specified that quadratic imaginary class numbers be computed using the 
"ReducedForms" algorithm. For discriminants of a certain size, this slows down 
the computation.


-----
Version 1.1, 26 January 2023:
We removed the specification of the algorithm used by Magma's ClassNumber
function.

================================================================================


REFERENCES:

Schoof1987:
   Ren\'e Schoof,
   Nonsingular plane cubic curves over finite fields,
   J. Combin. Theory Ser. A 46 (1987) 183--211,
   http://dx.doi.org/10.1016/0097-3165(87)90003-3
   
*/



// =============================================================================

function IsogenousPairCount(q)
  // Given an odd prime power q, return the number of unordered pairs (C1,C2),
  // where C1 and C2 are genus-2 curves over F_q with D_4-action that are not
  // isomorphic to one another but whose Jacobians are isogenous to one another.

  // The algorithm uses ideas from Section 4.2 of the paper, in particular
  // Proposition 4.2. Each C with D_4-action corresponds to a unique unordered
  // pair { (E,P), (E',P') } where:
  //    * E and E' are elliptic curves over F_q;
  //    * P and P' are points of order 2 on E and E', respectively;
  //    * there is a 2-isogeny E --> E' with kernel <P>;
  //    * there is a 2-isogeny E' --> E with kernel <P'>;
  //    * there is no automorphism of order 4 on E that fixes P;
  //    * there is no automorphism of order 4 on E' that fixes P';
  //
  // and every such pair gives a unique C. The Jacobian of C is isogenous to
  // E x E and to E' x E'.
  //
  // (Note that two pointed elliptic curves (E1,P1) and (E2,P2) are isomorphic 
  // to one another if there is an isomorphism from E1 to E2 that takes P1 
  // to P2.)
  //
  // For each trace t of an elliptic curve over F_q, we let M_t denote the
  // number of C that correspond to a pair { (E,P), (E',P') } where E (and E')
  // have trace t. Then the value we output should be the sum over all t
  // of (M_t choose 2).
  //
  // To compute M_t, we compute the number of pairs { (E,P), (E',P') } where
  // E and E' have trace t. Each (E,P) gives rise to an (E',P'), and one can
  // check that (E,P) and (E',P') are isomorphic to one another if and only if
  // E has an F_q-rational endomorphism beta such that beta^2 = -2 and such
  // that beta(P) = 0.
  //
  // Schoof [Schoof1987] lists, for each possible trace t of an elliptic curve
  // over F_q, the possible endomorphism rings of elliptic curves with trace t
  // and the number of elliptic curves with that endomorphism ring. To compute 
  // M_t, we first restrict to the case when t is even, because when t is odd
  // no elliptic curve of trace t over F_q has a point of order 2. Then, for a
  // given even t, we run through the possible endomorphism rings R and note 
  // which element pi of R corresponds to the q-power Frobenius. The elliptic
  // curves such that (pi - 1)/2 lies in R will have three rational points of 
  // order 2, while the curves such that (pi - 1)/2 does not lie in R will have
  // only one rational point of order 2.  
  // 
  // The complications in the above involve keeping track of the E's that have
  // nontrivial automorphisms, and keeping track of the E's that have an
  // F_q-rational endomorphism beta with beta^2 = -2. 
  //
  // For elliptic curves with trace t where t^2 - 4*q is nonzero, it is easy to 
  // identify these special E by the discriminant of their endomorphism rings.
  // For supersingular elliptic curves where t^2 - 4*q = 0, we need a more
  // subtle analysis. This is provided in the comments below.
  
  // Find the p and e such that q = p^e.
  p, e := Explode(Factorization(q)[1]); 
  
  // Find the largest possible trace of an elliptic curve allowed by the Weil
  // bound. To ensure there are no rounding errors, don't trust Sqrt.
  maxtrace := Floor(2*Sqrt(q));
  repeat maxtrace -:= 1;
  until maxtrace^2 lt 4*q;
  repeat maxtrace +:= 1;
  until maxtrace^2 gt 4*q;
  maxtrace -:= 1;
  
  // Find the even traces that include special elliptic curves: namely, those
  // with nontrivial endomorphism rings and those with endomorphisms beta
  // such that beta^2 = -2. For each such trace, and for each special E with the
  // given trace, compute the naive count of the number of points of order 2 on
  // E, and then the actual count of how many pairs (E,P) there are, up to 
  // isomorphism, that we should actually count.
  
  // Note that the elliptic curves with nontrivial geometric automorphism groups
  // have j = 0 and j = 1728, and the elliptic curves with an endomorphism beta
  // with beta^2 = -2 have j = 8000. These are all distinct when p > 7.
  
  // The following associative array will give, for each trace, the difference 
  // between the naive count of (E,P) where E has extra automorphisms (that is,  
  // just counting 1 for each point P of order 2) and the actual count (where we 
  // count pointed curves up to isomorphism and we don't include the (E,P) where
  // P is fixed by a geometric automorphism of order 4).
  extra_automorphisms := AssociativeArray();
  
  // The following associative array will give, for each trace, the number of 
  // (E,P) counted up to isomorphism, where P is killed by a rational 
  // endomorphism beta with beta^2 = -2.
  j8000 := AssociativeArray();

  // Divide cases by characteristic:
  // p = 3 (so that 0 = 1728)
  // p = 5 (so that 0 = 8000)
  // p = 7 (so that 1728 = 8000)
  // p > 7 (so that 0, 1728, and 8000 are distinct)
  case p:
    when 3:
      // The only curves with extra automorphisms have j = 0. Geometrically,
      // the curves have 6 automorphisms of order 4, and every 2-torsion point
      // is fixed by two of these automorphisms. So *none* of the (E,P) with
      // these E should be counted in our total.
      
      // When q is not a square, the curves are as follows (here b is an
      // element of F_q with absolute trace 1):
      // 1.  y^2 = x^3 - x      t = 0,      #Aut(E) = 6, #E[2] = 4
      // 2.  y^2 = x^3 + x      t = 0,      #Aut(E) = 2, #E[2] = 2
      // 3.  y^2 = x^3 - x + b  t^2 = 3*q,  #Aut(E) = 6, #E[2] = 1
      // 4.  y^2 = x^3 - x - b  t^2 = 3*q,  #Aut(E) = 6, #E[2] = 1
      // (Curves 3 and 4 have opposite traces.)
      
      // When q is a square the curves are as follows (here b is an element
      // of F_q with absolute trace 1, and c generates F_q^* mod 4th powers):
      // 1.  y^2 = x^3 -     x           t^2 = 4*q,  #Aut(E) = 12, #E[2] = 4
      // 2.  y^2 = x^3 - c  *x           t = 0,      #Aut(E) =  4, #E[2] = 2
      // 3.  y^2 = x^3 - c^2*x           t^2 = 4*q,  #Aut(E) = 12, #E[2] = 4
      // 4.  y^2 = x^3 - c^3*x           t = 0,      #Aut(E) =  4, #E[2] = 2
      // 5.  y^2 = x^3 -     x + b       t^2 = q,    #Aut(E) =  6, #E[2] = 1
      // 6.  y^2 = x^3 - c^2*x + c^3*b   t^2 = q,    #Aut(E) =  6, #E[2] = 1
      // (Curves 1 and 3 have opposite traces, as do curves 5 and 6.)
      
      // Whether or not q is a square, there are two curves with j = 8000 
      // (here c is a nonsquare):
      // 1.  y^2 = x^3 + 4  *x^2 + 2    *x 
      // 2.  y^2 = x^3 + 4*c*x^2 + 2*c^2*x 
      // Each of these has an endomorphism beta with beta^2 = -2, unique up to
      // sign, and the kernel of beta is generated by the 2-torsion point 
      // P = (0,0). 
      
      case e mod 2:
        when 0: // q is a square
          rootq := p^(e div 2);
          extra_automorphisms[ 2*rootq] := 3;
          extra_automorphisms[-2*rootq] := 3;
          extra_automorphisms[       0] := 2;
        when 1: // q is not a square
          extra_automorphisms[0] := 4;
      end case;
      t8000 := Trace(EllipticCurve([GF(q)| 0, 4, 0, 2, 0]));
      assert t8000 ne 0;
      j8000[ t8000] := 1; // the curve
      j8000[-t8000] := 1; // and its quadratic twist.
          
    when 5:
      // The only curves with extra automorphisms have j = 0 or j = 1728. 
      // The j = 0 curves are the same as the j = 8000 curves.
      
      // When q is not a square:
      // The j = 0 = 8000 curves are:
      // 1. y^2 = x^3 - 1  t = 0,  #Aut(E) = 2, #E[2] = 2
      // 2. y^2 = x^3 - 2  t = 0,  #Aut(E) = 2, #E[2] = 2
      // The endomorphisms beta with beta^2 = -2 are not rational.
      //
      // The j = 1728 curves are (here c generates F_q^* mod 4th powers):
      // 1. y^2 = x^3 -     x      #Aut(E) = 4, #E[2] = 4
      // 2. y^2 = x^3 - c  *x      #Aut(E) = 4, #E[2] = 2
      // 3. y^2 = x^3 - c^2*x      #Aut(E) = 4, #E[2] = 4
      // 4. y^2 = x^3 - c^3*x      #Aut(E) = 4, #E[2] = 2
      // On each of these, the 2-torsion point (0,0) is fixed by the 
      // automorphisms of order 4.
      
      
      // When q is a square:
      // The j = 0 = 8000 curves are (here d generates F_q^* mod 6th powers):
      // 1. y^2 = x^3 - 1    t^2 = 4*q, #Aut(E) = 6, #E[2] = 4
      // 2. y^2 = x^3 - d    t^2 =   q, #Aut(E) = 6, #E[2] = 1
      // 3. y^2 = x^3 - d^2  t^2 =   q, #Aut(E) = 6, #E[2] = 1
      // 4. y^2 = x^3 - d^3  t^2 = 4*q, #Aut(E) = 6, #E[2] = 4
      // 5. y^2 = x^3 - d^4  t^2 =   q, #Aut(E) = 6, #E[2] = 1
      // 6. y^2 = x^3 - d^5  t^2 =   q, #Aut(E) = 6, #E[2] = 1
      // The only curves we need concern ourselves with are 1 and 4, and these
      // curves have opposite traces. For these E, all the pointed curves 
      // (E,P) are isomorphic to one another because the automorphism group 
      // of E acts transitively on the 2-torsion points. The endomorphisms
      // beta with beta^2 = -2 are rational. 
      //
      // The j = 1728 curves are (here c generates F_q^* mod 4th powers):
      // 1. y^2 = x^3 -     x      #Aut(E) = 4, #E[2] = 4
      // 2. y^2 = x^3 - c  *x      #Aut(E) = 4, #E[2] = 2
      // 3. y^2 = x^3 - c^2*x      #Aut(E) = 4, #E[2] = 4
      // 4. y^2 = x^3 - c^3*x      #Aut(E) = 4, #E[2] = 2
      // On each of these, the 2-torsion point (0,0) is fixed by the 
      // automorphisms of order 4.

      case e mod 2:
        when 0: // q is a square
          rootq := p^(e div 2);
          extra_automorphisms[ 2*rootq] := 2;
          extra_automorphisms[-2*rootq] := 2;
          t1728a := Trace(EllipticCurve([GF(q)! 0, 0, 0, -1, 0]));
          // For this curve, Frob = a + i*b with a^2 + b^2 = q.
          a := t1728a div 2;
          bool, b := IsSquare(q - a^2);
          assert bool;
          t1728b := 2*b;
          extra_automorphisms[ t1728a] := 2;
          extra_automorphisms[-t1728a] := 2;
          extra_automorphisms[ t1728b] := 1;
          extra_automorphisms[-t1728b] := 1;

          j8000[ 2*rootq] := 1;          
          j8000[-2*rootq] := 1; 
        when 1: // q is not a square
          t1728a := Trace(EllipticCurve([GF(q)! 0, 0, 0, -1, 0]));
          // For this curve, Frob = a + i*b with a^2 + b^2 = q.
          a := t1728a div 2;
          bool, b := IsSquare(q - a^2);
          assert bool;
          t1728b := 2*b;
          extra_automorphisms[ t1728a] := 2;
          extra_automorphisms[-t1728a] := 2;
          extra_automorphisms[ t1728b] := 1;
          extra_automorphisms[-t1728b] := 1;
      end case;
      
    when 7:
      // The only curves with extra automorphisms have j = 0 or j = 1728. 
      // The j = 1728 curves are the same as the j = 8000 curves.
      
      // When q is not a square:
      // The j = 0 curves are (here d generates F_q^* mod 6th powers):
      // 1. y^2 = x^3 - 1     #Aut(E) = 6, #E[2] = 4
      // 2. y^2 = x^3 - d     #Aut(E) = 6, #E[2] = 1
      // 3. y^2 = x^3 - d^2   #Aut(E) = 6, #E[2] = 1
      // 4. y^2 = x^3 - d^3   #Aut(E) = 6, #E[2] = 4
      // 5. y^2 = x^3 - d^4   #Aut(E) = 6, #E[2] = 1
      // 6. y^2 = x^3 - d^5   #Aut(E) = 6, #E[2] = 1
      // We need only concern ourselves with curves 1 and 4, and these have
      // opposite traces. For each of these curves, there is only one (E,P)
      // up to isomorphism.
      //
      // The j = 1728 = 8000 curves are (here c is a nonsquare):
      // 1. y^2 = x^3 -   x  t = 0  #Aut(E) = 2, #E[2] = 4
      // 2. y^2 = x^3 - c*x  t = 0  #Aut(E) = 2, #E[2] = 2
      // On each of these, the 2-torsion point (0,0) is fixed by the 
      // geometric automorphisms of order 4. The endomorphisms beta with
      // beta^2 = -2 are not rational.
      
      
      // When q is a square:
      // The j = 0 curves are (here d generates F_q^* mod 6th powers):
      // 1. y^2 = x^3 - 1     #Aut(E) = 6, #E[2] = 4
      // 2. y^2 = x^3 - d     #Aut(E) = 6, #E[2] = 1
      // 3. y^2 = x^3 - d^2   #Aut(E) = 6, #E[2] = 1
      // 4. y^2 = x^3 - d^3   #Aut(E) = 6, #E[2] = 4
      // 5. y^2 = x^3 - d^4   #Aut(E) = 6, #E[2] = 1
      // 6. y^2 = x^3 - d^5   #Aut(E) = 6, #E[2] = 1
      // We need only concern ourselves with curves 1 and 4, and these have
      // opposite traces. For each of these curves, there is only one (E,P)
      // up to isomorphism.
      //
      // The j = 1728 = 8000 curves are (here c generates F_q^* mod 4th powers):
      // 1. y^2 = x^3 -     x  t^2 = 4*q    #Aut(E) = 4, #E[2] = 4
      // 2. y^2 = x^3 - c  *x  t = 0        #Aut(E) = 4, #E[2] = 2
      // 3. y^2 = x^3 - c^2*x  t^2 = 4*q    #Aut(E) = 4, #E[2] = 4
      // 4. y^2 = x^3 - c^3*x  t = 0        #Aut(E) = 4, #E[2] = 2
      // (Curves 1 and 3 have opposite traces.)
      // On each of these, the 2-torsion point (0,0) is fixed by the 
      // automorphisms of order 4. Curves 2 and 4 do not have rational 
      // endomorphisms beta with beta^2 = -2. Curves 1 and 3 do have such 
      // endomorphisms, and by analyzing the endomorphism ring of these curves
      // (which is the (unique up to conjugacy) maximal order of the quaternion
      // algebra over Q ramified at 7 and infinity) we find that (0,0) is 
      // never the point killed by such an endomorphism.

      case e mod 2:
        when 0: // q is a square
          rootq := p^(e div 2);
          extra_automorphisms[ 2*rootq] := 2;
          extra_automorphisms[-2*rootq] := 2;
          extra_automorphisms[0] := 2;
          t0 := Trace(EllipticCurve([GF(q)! 0, 0, 0, 0, -1]));
          // Only this curve and its standard quadratic twist have nontrivial 2-torsion.
          extra_automorphisms[ t0] := 2;
          extra_automorphisms[-t0] := 2;

          j8000[ 2*rootq] := 1;          
          j8000[-2*rootq] := 1; 
        when 1: // q is not a square
          extra_automorphisms[0] := 2;
          t0 := Trace(EllipticCurve([GF(q)! 0, 0, 0, 0, -1]));
          // Only this curve and its standard quadratic twist have nontrivial 2-torsion.
          extra_automorphisms[ t0] := 2;
          extra_automorphisms[-t0] := 2;
      end case;
      
    else:
      // And finally, we look at p > 7, so that 0, 1728, and 8000 are distinct.
      // First deal with the j = 0 cases:
      if 1 eq q mod 3 then
        t0 := Trace(EllipticCurve([GF(q)! 0, 0, 0, 0, -1]));
        if t0 eq 0 then 
          extra_automorphisms[ t0] := 4;  // Curve and its twist.
        else
          extra_automorphisms[ t0] := 2;  // Curve, 
          extra_automorphisms[-t0] := 2;  // and its twist.
        end if;
      end if;
      // Note that if q = 2 mod 3 then the j = 0 curves have at most one
      // point of order 2, so there is no cutdown by automorphisms.
      
      // Now the j = 1728 cases:
      if 1 eq q mod 4 then
        t1728a := Trace(EllipticCurve([GF(q)! 0, 0, 0, -1, 0]));
        // For this curve, Frob = a + i*b with a^2 + b^2 = q.
        a := t1728a div 2;
        bool, b := IsSquare(q - a^2);
        assert bool;
        t1728b := 2*b;
        if not  t1728a in Keys(extra_automorphisms) then
          extra_automorphisms[ t1728a] := 2;
        else
          extra_automorphisms[ t1728a] := extra_automorphisms[ t1728a]+2;
        end if;
        if not -t1728a in Keys(extra_automorphisms) then
          extra_automorphisms[-t1728a] := 2;
        else
          extra_automorphisms[-t1728a] := extra_automorphisms[-t1728a]+2;
        end if;
        if not  t1728b in Keys(extra_automorphisms) then
          extra_automorphisms[ t1728b] := 1;
        else
          extra_automorphisms[ t1728b] := extra_automorphisms[ t1728b]+1;
        end if;
        if not -t1728b in Keys(extra_automorphisms) then
          extra_automorphisms[-t1728b] := 1;
        else
          extra_automorphisms[-t1728b] := extra_automorphisms[-t1728b]+1;
        end if;
      else // q = 3 mod 4
        t1728a := Trace(EllipticCurve([GF(q)! 0, 0, 0, -1, 0]));
        if not  t1728a in Keys(extra_automorphisms) then
          extra_automorphisms[ t1728a] := 1;
        else
          extra_automorphisms[ t1728a] := extra_automorphisms[ t1728a]+1;
        end if;
        if not -t1728a in Keys(extra_automorphisms) then
          extra_automorphisms[-t1728a] := 1;
        else
          extra_automorphisms[-t1728a] := extra_automorphisms[-t1728a]+1;
        end if;
      end if;
      
      // Now the j = 8000 curves. The endomorphisms beta with beta^2 = -2
      // are rational if and only if -2 is a square in F_q, that is, if and 
      // only if q = 1 or 3 mod 8.
      if (q mod 8) in {1,3} then
        t8000 := Trace(EllipticCurve([GF(q)! 0, 4, 0, 2, 0]));
        if t8000 eq 0 then
          j8000[0] := 2; // The curve and its twist.
        else
          j8000[ t8000] := 1;
          j8000[-t8000] := 1;
        end if;
      end if;
  end case;

  
  // Now, for each trace t of an elliptic curve over F_q, compute the number
  // M_t of pairs { (E,P), (E',P') }. We only do the computation for 
  // nonnegative t because M_t = M_{-t}. 
  
  isogenous_count := 0;
  
  // Ordinary first.
  
  for t in [a : a in [1..maxtrace] | 0 ne a mod p] do
    Delta := t^2 - 4*q;
    Delta0, conductor := SquarefreeFactorization(Delta);
    if not (Delta0 mod 4) in {0,1} then Delta0 *:= 4; conductor div:= 2; end if;

    // So Delta0 is the fundamental discriminant, and conductor is the
    // conductor, of the quadratic order of discriminant Delta.
    // We use Theorem 4.5 of [Schoof1987], along with the following 
    // observations:
    // * If t is odd then for every E with trace t, #E[2] = 1.
    // * If q + 1 - t = 2 mod 4 then for every E with trace t, #E[2] = 2.
    // * If q + 1 - t = 0 mod 4 then for every E with trace t, we have
    //   #E[2] = 4 if the ratio of Conductor(Delta) / Conductor(End(E)) is
    //   even, and #E[2] = 2 otherwise.
    
    count_for_t := 0;
    
    case (q + 1 - t) mod 4:
      when 0:
        for F in Divisors(conductor) do
          number_of_E := ClassNumber(Delta0*F^2); // h_Delta0 * ClassNumberRatio(Delta0,F);
          if 0 eq (conductor div F) mod 2 then
            count_for_t +:= 3*number_of_E;
          else
            count_for_t +:= number_of_E;
          end if;
        end for;
      when 1: count_for_t := 0;
      when 2: 
        for F in Divisors(conductor) do
          number_of_E := ClassNumber(Delta0*F^2); // h_Delta0 * ClassNumberRatio(Delta0,F);
          count_for_t +:= number_of_E;
        end for;
      when 3: count_for_t := 0;
    end case;
    
    if t in Keys(extra_automorphisms) then
      count_for_t -:= extra_automorphisms[t];
    end if;
    
    // At this point, count_for_t is counting every pair { (E,P), (E',P') }
    // twice, unless (E,P) = (E',P'). So to compute M_t, we add j8000[t]
    // to count_for_t and divide by 2.
    
    doubleM_t := count_for_t;
    
    if t in Keys(j8000) then 
      doubleM_t +:= j8000[t];
    end if;
    
    assert 0 eq doubleM_t mod 2;
    M_t := doubleM_t div 2;
    isogenous_count +:= 2*Binomial(M_t,2); // Once for t, once for -t.
  end for;
  
  // Now the supersingular curves.
  
  case e mod 2:
    when 0: // q is a square
    
      // First supersingular trace to consider: t^2 = 4*q.
      // The number of elliptic curves is (1/12)*(p + 6 - 4 * Legendre(-3,p) - 3*Legendre(-4,p)).
      multiple := p + 6;
      case p mod 3:
        when 1: multiple -:= 4;
        when 2: multiple +:= 4;
      end case;
      case p mod 4:
        when 1: multiple -:= 3;
        when 3: multiple +:= 3;
      end case;
      
      assert 0 eq multiple mod 12;
      number_of_E := multiple div 12;
      
      // Since Frobenius is an integer, all 2-torsion is rational.
      count_for_t := 3*number_of_E;
      
      if maxtrace in Keys(extra_automorphisms) then
        count_for_t -:= extra_automorphisms[maxtrace];
      end if;
 
      doubleM_t := count_for_t;
    
      if maxtrace in Keys(j8000) then 
        doubleM_t +:= j8000[maxtrace];
      end if;
    
      assert 0 eq doubleM_t mod 2;
      M_t := doubleM_t div 2;
      isogenous_count +:= 2*Binomial(M_t,2); // Once for t, once for -t.
      
      
      // Second supersingular trace to consider: t^2 = q.
      // This trace is odd, so does not contribute.
      
      
      // Third supsersingular trace to consider: t = 0.
      // If p eq 1 mod 4 there are no elliptic curves, and if p eq 3 mod 4 there 
      // are 2. In the latter case, Frobenius is 2 Sqrt(q), so the full 
      // 2-torsion is not rational.
      
      if 3 eq p mod 4 then
        count_for_t := 2;
        if 0 in Keys(extra_automorphisms) then
          count_for_t -:= extra_automorphisms[0];
        end if;
          
        doubleM_t := count_for_t;
        
        if 0 in Keys(j8000) then
          doubleM_t +:= j8000[0];
        end if;
          
        assert 0 eq doubleM_t mod 2;
        M_t := doubleM_t div 2;
        isogenous_count +:= Binomial(M_t,2); 
      end if;
      
    when 1: // q is not a square.
      // If p != 3 then there is only one trace in this case: 0.
      // If p = 3 there are two: 0 and Sqrt(3*q). But the latter is odd
      // and so does not give rise to any pairs (E,P).
      
      // When p = 1 mod 4 there is one endomorphism ring, with Delta = -4*p.
      // In this case, End E = Z[sqrt(-p)] and Frob = Sqrt(-q), so 
      // (1 + Frob)/2 is not in End E.
      
      // When p = 3 mod 4 there are two endomorphism rings, the maximal
      // order Z[(1 + Sqrt(-p))/2] with Delta = -p and the minimal order 
      // Z[Sqrt(-p)] with Delta = -4*p. In both cases Frob = Sqrt(-q), and
      // (1 + Frob)/2 is in the endomorphism ring in the former case but
      // not the latter.
      
      case p mod 4:
        when 1: 
          count_for_t:= ClassNumber(-4*p);
        when 3:
          count_for_t:=       ClassNumber(-4*p) 
                        + 3 * ClassNumber(  -p);
      end case;
      if 0 in Keys(extra_automorphisms) then
        count_for_t -:= extra_automorphisms[0];
      end if;
          
      doubleM_t := count_for_t;
          
      if 0 in Keys(j8000) then
        doubleM_t +:= j8000[0];
      end if;
          
      assert 0 eq doubleM_t mod 2;
      M_t := doubleM_t div 2;
      isogenous_count +:= Binomial(M_t,2); 
  end case;

  return isogenous_count;
end function;

      
// =============================================================================

      
function IsogenousData(n : verbose := false);
  // For the 1024 odd prime powers q closest to 2^n, compute 
  // IsogenousPairCount(q) / q^(3/2).
  // Return the mean, standard deviation, and max and min values.
  // Require n > 14.
  if n le 14 then 
    print "Please use an input value larger than 14."; 
    return [0,0,0,0]; 
  end if;

  // Find the 1024 odd prime powers closest to 2^n.
  // If the 1024th and 1025th closer prime powers are equidistant from 2^n,
  // we include the larger one and exclude the smaller one.

  center := 2^n;
  qlist := [];
  

  difference := 0;
  sign := -1;
  while #qlist lt 1024 do
    if sign eq -1 then
      sign := 1; 
      difference +:= 1;
    else
      sign := -1;
    end if;
    q := center + sign*difference;
    if IsOdd(q) and #Factorization(q) eq 1 then
      qlist cat:= [q];
    end if;
  end while;
  
  Sort(~qlist);
  
  values := [];
  scaled_values := [];


  for i in [1..1024] do 
    q := qlist[i];
    if verbose then 
      printf "Working on prime power number %o, which is %o.\n", i, q;
    end if;

    pairs := IsogenousPairCount(q);
    values cat:= [pairs];
    scaled_values cat:= [pairs/q^(3/2)];
    
    mean := &+scaled_values / #scaled_values;
    sd := Sqrt(&+[(v-mean)^2 : v in scaled_values]/#scaled_values);
    
    if verbose then 
      print pairs, mean, sd; 
      print "==================================================================";
    end if;

  end for;

  mean := &+scaled_values / #scaled_values;
  sd := Sqrt(&+[(v-mean)^2 : v in scaled_values]/#scaled_values);
  
  return [mean, sd, Max(scaled_values), Min(scaled_values)];
end function;


  
// =============================================================================

// A utility function providing a bijection from GF(q) to [0..q-1].
function FqToInteger(a)
  p := Characteristic(Parent(a));
  e := Eltseq(a); 
  // e is the GF(p) vector corresponding to a under Magma's internal 
  // representation of GF(q) as a GF(p) vector space with a particular basis.

  // Convert e into an integer:
  n := &+[p^(i-1)*Integers()!e[i] : i in [1..#e]];
  return n;
end function;  


// =============================================================================

// In some of our function we will need to know the traces of all of the 
// elliptic curves over GF(q) of the form y^2 = x*(x-1)*(x-lambda), so here are
// some functions that will compute these traces somewhat efficiently. 

function ectrace(lambda)
  // Return the trace of y^2 = x*(x-1)*(x-lambda).
  return Trace(EllipticCurve([0,-1-lambda,0,lambda,0]));
end function;


function extratraces(lambda,t)
  // Given lambda and the trace t of y^2 = x*(x-1)*(x-lambda),
  // compute the traces of y^2 = x*(x-1)*(x-mu) for all of the 
  // images mu of lambda under the Mobius transformations that
  // permute 0, 1, and oo.
  
  soo := -1; if IsSquare(Parent(lambda)!-1) then soo := 1; end if;
  s0  := -1; if IsSquare(lambda)            then s0  := 1; end if;
  s1  := -1; if IsSquare(lambda-1)          then s1  := 1; end if;
  
  // Make a set of the answers to eliminate possible duplicates.
  // (We could instead just treat the special values of lambda separately.)
  tracelist := {
  <lambda,                   t>,
  <1-lambda,             soo*t>,
  <1/lambda,              s0*t>,
  <(lambda-1)/lambda, soo*s0*t>,
  <1/(1-lambda),          s1*t>,
  <lambda/(lambda-1), soo*s1*t>
  };
  
  return [a : a in tracelist];
end function;


function manytraces(lambda)
  // Given lambda in a finite field, compute the trace of 
  // y^2 = x*(x-1)*(x-lambda), and then deduce the traces of all
  // other such curves in the 2-isogeny graph of the original.
  
  t := ectrace(lambda);
  tracelist := extratraces(lambda,t);
  // tracelist will eventually be a long list of pairs <lambda, trace>.

  seenlist := {a[1] : a in tracelist};
  // This will just be the set of lambdas that are included in tracelist.
  
  sourcelist := {};
  // "sourcelist" will be the set of lambdas from which we have already 
  // computed 2-isogenies.
  
  i := 1;
  repeat
    // Find the curves 2-isogenous to the curve specified by tracelist[i][1]
    // that have full 2-torsion. Add the corresponding lambdas and their traces
    // to tracelist, if they are not already on it.

    b := tracelist[i][1];
    if not b in sourcelist then
      sourcelist join:= {b, 1-b, 1/b, (b-1)/b, 1/(1-b), b/(b-1)};
      
      // There are three possible 2-isogenies starting at y^2 = x*(x-1)*(x-b),
      // one having kernel generated by the point (0,0), one with kernel 
      // generated by (1,0), and one with kernel generated by (b,0).
      // For each isogeny, the isogenous curve can be written
      // y^2 = x*(x^2 - 2*d*x + (d^2 - 4*e))
      // so that the discriminant of the quadratic is 16*e, and if e is a 
      // square, say e = c^2, then the quadratic factors as 
      // (x - r1)*(x - r2) where r1 = d + 2*c and r2 = d - d*c.
      // For the three isogenies, we have:
      //
      //  kernel       e         d
      //  --------------------------
      //  <(0,0)>      b        -b-1
      //  <(1,0)>     -b+1      -b+2
      //  <(b,0)>      b^2-b   2*b-1
      
      isogenydata := [[b,-b-1], [-b+1,-b+2], [b*(b-1), 2*b-1]];

      for pair in isogenydata do
        bool, c := IsSquare(pair[1]);
       // Necessary condition for the image curve to have full 2-torsion.
      
        if bool then
          r1 := (pair[2]+2*c);
          r2 := (pair[2]-2*c);
          // Isogenous curve is y^2 = x*(x-r1)*(x-r2)

          newlambda := r2/r1;
          // Isogenous curve is y^2 = r1 * x * (x-1) * (x-newlambda)

          if not newlambda in seenlist then
            if IsSquare(r1) then
              newtrace := tracelist[i][2];
            else
              newtrace := -tracelist[i][2];
            end if;

            // Get traces for the other models of the curve.
            newtraces := extratraces(newlambda, newtrace);
          
            tracelist cat:= newtraces;
            seenlist join:= {a[1]: a in newtraces};
          end if;
        end if;
      end for;
    end if;

    i +:=1;
  until i gt #tracelist;

  return tracelist;
end function;


// =============================================================================

function DoublyIsogenousSets(q);
  // Given an odd prime power q, find all maximal sets 
  // {(C1,P1), (C2, P2), ..., (Cn,Pn)} of more than one pointed curve (Ci,Pi) 
  // such that
  // (a) the Ci are genus-2 curves over F_q with D_4-action and with 6 rational
  //     Weierstrass points;
  // (b) the Ci are pairwise nonisomorphic (as non-pointed curves);
  // (c) each Pi is a Weierstrass point on Ci that is fixed by the cycle 
  //     order-4 subgroup of D_4;
  // (d) the Jacobians Jac Ci are all isogenous to one another;
  // (e) if Di is the maximal abelian extension of Ci in which Pi splits
  //     completely, then the Jacobians of the Di are all isogenous to one 
  //     another.

  // If there are any genus-2 C over F_q with D_4-action and all Weierstrass
  // points rational, then there must be a primitive 4th root of unity in F_q,
  // so q = 1 mod 4.
  
  if 3 eq q mod 4 then return []; end if;
  
  // Define the base field and choose a 4th root of unity.
  K := GF(q);
  zeta := Sqrt(K!-1);
  zeta := Sort([zeta,-zeta])[1];

  // We will need the traces of curves of the form y^2 = x*(x-1)*(x-lambda)
  // for essentially every value of lambda, so let's just compute them all!
  
   
  // The list "traces" will eventually contain the traces of the curves 
  // y^2 = x*(x-1)*(x-b) for every b in F_q other than 0 and 1.
  // We initialize it with a placeholder value that is too large to be an
  // actual trace.
  impossibletrace := q + 1;
  traces := [impossibletrace : i in [1..q-1]];

  for b in K do
    if b^2 ne b then
      if traces[FqToInteger(b)] eq impossibletrace then
        // We do not already know this trace, so let's go and compute it,
        // together with the traces of curves in the 2-isogeny graph.
        newtraces := manytraces(b);
        for n in newtraces do
          traces[FqToInteger(n[1])] := n[2];
        end for;
      end if;
    end if;
  end for;

  // Each curve C with D_4-action can be written in the form
  //     y^2 = c*(x-zeta)(x+zeta)(x-b)(x+b)(x-1/b)(x+1/b)
  //         = c*(x^2 + 1)*(x^2 - b^2)*(x^2 - 1/b^2).
  
  // This is a double cover of the elliptic curve
  //     y^2 = c*(x + 1)*(x - b^2)*(x - 1/b^2), 
  // which can be rewritten
  //     y^2 = c*(b^2 + 1) * x * (x - 1) * (x - b^2)
  
  // For each curve C we will compute a signature, which will consist of
  // the trace of the quotient elliptic curve, followed by the sorted list
  // of the traces of the 15 elliptic curves that appear in the Jacobian of
  // the Prym of the cover D --> C (see the paper for details.)

  // Initialize the list of curve signatures.
  signaturelist := [];
  
  // Run through all possible curves.
  for b in K do
    if b^5 ne b then
      // (Avoid the values of b that give singular curves.)
      
      if b eq Sort([b,-b,1/b,-1/b,(b-1)/(b+1),(b+1)/(b-1),-(b+1)/(b-1),-(b-1)/(b+1)])[1] then
        // There are eight values of b that give rise to isomorphic curves
        // (see the paper for explanation); make sure we only consider one b 
        // out of each collection.

        // Signs we need to know to keep track of traces:
        si := -1; if IsSquare(zeta)    then si := 1; end if;
        st := -1; if IsSquare(b^2+1)   then st := 1; end if;

        // Here are the traces of the six orbits of elliptic curves under the
        // D_4 action, up to sign. (See Table 1 in the paper.) The variable
        // names correspond to the orbit labels given in the paper.
        
        t1    := traces[FqToInteger( 4 * b^2/(b^2 + 1)^2)];
        t2a   := traces[FqToInteger( 4 * zeta * b/(b + zeta)^2)];
        t2b   := traces[FqToInteger( 2 * (b^2 - 1)/(b + zeta)^2)];
        t2c   := traces[FqToInteger(K!-1)];
        t4a   := traces[FqToInteger(-2 * zeta * b/(b - zeta)^2)];
        t4b   := traces[FqToInteger( 2 * zeta * b/(b + zeta)^2)];
        
        t0    := traces[FqToInteger(b^2)];  // This is for the quotient curve.

        // We also need to know the sign of the leading term of the 
        // right-hand-side of the curve equation, to determine the correct 
        // twist. Once again, see Table 1 in the paper.

        // Loop over the square class of the leading term c:
        for sL in [1,-1] do

          // Here are the actual traces we get when we demand that (zeta,0)
          // splits:
        
          traceset := [
            t1,
            sL*st*t2a, sL*st*t2a,
            sL*st*t2b, sL*st*t2b,
            sL*st*t2c, sL*st*t2c,
            si*sL*st*t4a, si*sL*st*t4a, si*t4a, si*t4a,
            si*sL*st*t4b, si*sL*st*t4b, si*t4b, si*t4b
          ];
        
          Sort(~traceset);
        
          signaturelist cat:= [ < [sL*st*t0] cat traceset, <b, sL> > ];
        end for;
      end if;
    end if;
  end for;
    
  Sort(~signaturelist);

  // If several different curves have the same signature, they will be listed
  // consecutively in signaturelist, because it has been sorted.


  // "output" will be an associative array giving the repeated curves.
  // The key value is the signature; the value of the array at a given
  // key is the listed of curves with that signature. Here a curve is
  // specified by b and the square class of c, represented by 1 (if a square)
  // and -1 (if not).
  output := AssociativeArray();
    
  oldsig := [impossibletrace : i in [1..17]]; // Something impossible.
    
  repeatlist := [];
    
  for i in [1..#signaturelist] do
    currentsig := signaturelist[i][1];
    if currentsig eq oldsig then
      repeatlist cat:= [signaturelist[i][2]];
    else
      if #repeatlist gt 1 then
        output[oldsig] := repeatlist; 
      end if;
      oldsig := currentsig;
      repeatlist := [signaturelist[i][2]];
    end if;
  end for;

  // Finish up.
    
  if #repeatlist gt 1 then
    output[oldsig] := repeatlist;
  end if;

  return output;
end function;


// =============================================================================


function DoublyIsogenousData(n : verbose := false, section := 1, out_of:= 1);
  // Calculate double isogeny collisions for the 1024 primes p = 1 mod 4
  // that are closest to 2^n. Report the total number, the number explained
  // by the known families, and the number left over.  
  
  if n le 14 then 
    print "Please use an input value larger than 14."; 
    return [0,0,0,0]; 
  end if;

  // Find the 1024 odd primes closest to 2^n.
  
  center := 2^n;
  plist := [];
  difference := 1;
  sign := 1;

  while #plist lt 1024 do
    if IsPrime(center + sign*difference) then
      plist cat:= [center + sign*difference];
    end if;
    difference +:= 2;
    sign *:= -1;
  end while;    

  Sort(~plist);
  
  total := 0;
  easy := 0;
  family1 := 0;
  family2 := 0;
  family3 := 0;
  family4 := 0;
  family123 := 0;
  
  raw_data := [* *]; // We use a list so we can store different data types.
  
  count := 0;
  for p in plist do
    count +:=1; 
    
    // In case the user wants to compute only a section of the results in order
    // to take advantage of multiple processors, only do the computation for
    // values of count that fall in the right section of the 1024 primes.
    
    if Floor((count-1)*out_of/1024) eq section - 1 then
      if verbose then 
        printf "Working on prime number %o, which is %o.\n", count, p;
      end if;
  
  
      A := DoublyIsogenousSets(p);
      K := Keys(A);

      for k in K do
        for i in [1..#A[k]-1] do
          for j in [i+1..#A[k]] do
            u := A[k][i][1];
            v := A[k][j][1];
            I1 := (u^2 + 1)^4 / 4 / (u^3 - u)^2;
            I2 := (v^2 + 1)^4 / 4 / (v^3 - v)^2;
        
            //described in Section 6.3.1 The first family
            coincidence1 := (I1^2*I2 + I1*I2^2 - 3*I1*I2 + 1 eq 0);
            //described in Section 6.3.2 The second family
            coincidence2 := (I1*I2 eq 16);
            //described in Section 6.3.3 The third and fourth families
            coincidence3 := (I1^2*I2^2 - 3*2^8*I1*I2 + 2^12*I1 + 2^12*I2 eq 0);
            coincidence4 := ((I1^2 + 2^4 * I1*I2^2 - 3*2^4*I1*I2 + 2^8*I2 ) eq 0 or
                             (I2^2 + 2^4 * I1^2*I2 - 3*2^4*I1*I2 + 2^8*I1 ) eq 0);
            Append(~raw_data, <p, k, A[k][i],A[k][j],coincidence1, coincidence2, coincidence3, coincidence4>);
          
            total +:=1;
            if coincidence1 then family1 +:=1; end if;
            if coincidence2 then family2 +:=1; end if;
            if coincidence3 then family3 +:=1; end if;
            if coincidence4 then family4 +:=1; end if;
            if coincidence1 and coincidence2 and coincidence3 then family123 +:= 1; end if;
            if coincidence1 or coincidence2 or coincidence3 or coincidence4 then
              easy +:=1;
            end if;
            
          end for;
        end for;
      end for;
    end if;
  end for;
  
  if out_of gt 1 then printf "WARNING: This is part %o of %o.\n", section, out_of; end if;

  return < [total, easy, total-easy, family1, family2, family3, family4, family123], raw_data >;
end function;


// =============================================================================


// The computation of the sesqui-isogenous sets is exactly as for the
// doubly isogenous sets, except that instead of there being 15 elliptic
// curves in the Prym, there are only three.

function SesquiIsogenousCount(q);
  // Given an odd prime power q, find all maximal sets 
  // {(C1,P1), (C2, P2), ..., (Cn,Pn)} of more than one pointed curve (Ci,Pi) 
  // such that
  // (a) the Ci are genus-2 curves over F_q with D_4-action and with 6 rational
  //     Weierstrass points;
  // (b) the Ci are pairwise nonisomorphic (as non-pointed curves);
  // (c) each Pi is a Weierstrass point on Ci that is fixed by the cycle 
  //     order-4 subgroup of D_4;
  // (d) the Jacobians Jac Ci are all isogenous to one another;
  // (e) if Di is the unramified cover Ci in which Pi splits completely
  //     correponding to the isogeny 1-\rho^* (see Section 5.2 of the paper),
  //     then the Jacobians of the Di are all isogenous to one another.
  
  // Then return the sum over all such sets of (n choose 2).

  // If there are any genus-2 C over F_q with D_4-action and all Weierstrass
  // points rational, then there must be a primitive 4th root of unity in F_q,
  // so q = 1 mod 4.
  
  if 3 eq q mod 4 then return []; end if;
  
  // Define the base field and choose a 4th root of unity.
  K := GF(q);
  zeta := Sqrt(K!-1);
  zeta := Sort([zeta,-zeta])[1];

  // We will need the traces of curves of the form y^2 = x*(x-1)*(x-lambda)
  // for essentially every value of lambda, so let's just compute them all!
  
   
  // The list "traces" will eventually contain the traces of the curves 
  // y^2 = x*(x-1)*(x-b) for every b in F_q other than 0 and 1.
  // We initialize it with a placeholder value that is too large to be an
  // actual trace.
  impossibletrace := q + 1;
  traces := [impossibletrace : i in [1..q-1]];

  for b in K do
    if b^2 ne b then
      if traces[FqToInteger(b)] eq impossibletrace then
        // We do not already know this trace, so let's go and compute it,
        // together with the traces of curves in the 2-isogeny graph.
        newtraces := manytraces(b);
        for n in newtraces do
          traces[FqToInteger(n[1])] := n[2];
        end for;
      end if;
    end if;
  end for;
  t1728 := traces[FqToInteger(K!-1)];

  // Each curve C with D_4-action can be written in the form
  //     y^2 = c*(x-zeta)(x+zeta)(x-b)(x+b)(x-1/b)(x+1/b)
  //         = c*(x^2 + 1)*(x^2 - b^2)*(x^2 - 1/b^2).
  
  // This is a double cover of the elliptic curve
  //     y^2 = c*(x + 1)*(x - b^2)*(x - 1/b^2), 
  // which can be rewritten
  //     y^2 = c*(b^2 + 1) * x * (x - 1) * (x - b^2)
  
  // For each curve C we will compute a signature, which will consist of
  // the trace of the quotient elliptic curve, followed by the sorted list
  // of the traces of the three elliptic curves that appear in the Jacobian of
  // the Prym of the cover D --> C (see the paper for details.)

  // Initialize the list of curve signatures.
  signaturelist := [];
  
  // Run through all possible curves.
  for b in K do
    if b^5 ne b then
      // (Avoid the values of b that give singular curves.)
      
      if b eq Sort([b,-b,1/b,-1/b,(b-1)/(b+1),(b+1)/(b-1),-(b+1)/(b-1),-(b-1)/(b+1)])[1] then
        // There are eight values of b that give rise to isomorphic curves
        // (see the paper for explanation); make sure we only consider one b 
        // out of each collection.

        // Signs we need to know to keep track of traces:
        si := -1; if IsSquare(zeta)    then si := 1; end if;
        st := -1; if IsSquare(b^2+1)   then st := 1; end if;

        // Here are the traces of the two orbits of elliptic curves under the
        // D_4 action, up to sign. (See Table 1 in the paper.) The variable
        // names correspond to the orbit labels given in the paper.
        
        t1    := traces[FqToInteger( 4 * b^2/(b^2 + 1)^2)];
        t2c := t1728;
        
        t0    := traces[FqToInteger(b^2)];  // This is for the quotient curve.

        // We also need to know the sign of the leading term of the 
        // right-hand-side of the curve equation, to determine the correct 
        // twist. Once again, see Table 1 in the paper.

        // Loop over the square class of the leading term c:
        for sL in [1,-1] do

          // Here are the actual traces we get when we demand that (zeta,0)
          // splits:
        
          traceset := [
            t1,
            sL*st*t2c, sL*st*t2c
          ];
        
          Sort(~traceset);
        
          signaturelist cat:= [ < [sL*st*t0] cat traceset, <b, sL> > ];
        end for;
      end if;
    end if;
  end for;
    
  Sort(~signaturelist);

  // If several different curves have the same signature, they will be listed
  // consecutively in signaturelist, because it has been sorted.


  // "output" will be an associative array giving the repeated curves.
  // The key value is the signature; the value of the array at a given
  // key is the listed of curves with that signature. Here a curve is
  // specified by b and the square class of c, represented by 1 (if a square)
  // and -1 (if not).
  paircount := 0;
    
  oldsig := [impossibletrace : i in [1..17]]; // Something impossible.
    
  repeatlist := [];
    
  for i in [1..#signaturelist] do
    currentsig := signaturelist[i][1];
    if currentsig eq oldsig then
      repeatlist cat:= [signaturelist[i][2]];
    else
      if #repeatlist gt 1 then
        paircount +:= Binomial(#repeatlist,2); 
      end if;
      oldsig := currentsig;
      repeatlist := [signaturelist[i][2]];
    end if;
  end for;

  // Finish up.
    
  if #repeatlist gt 1 then
    paircount +:= Binomial(#repeatlist,2); 
  end if;

  return paircount;
end function;





// =============================================================================

function SesquiIsogenousData(n : verbose := false, section := 1, out_of:= 1);
  // Calculate sesqui-isogeny collisions for the 1024 primes p = 1 mod 4
  // that are closest to 2^n. Report the total number.
  
  if n le 14 then 
    print "Please use an input value larger than 14."; 
    return [0,0,0,0]; 
  end if;

  // Find the 1024 odd primes closest to 2^n.
  
  center := 2^n;
  plist := [];
  difference := 1;
  sign := 1;

  while #plist lt 1024 do
    if IsPrime(center + sign*difference) then
      plist cat:= [center + sign*difference];
    end if;
    difference +:= 2;
    sign *:= -1;
  end while;    

  Sort(~plist);
  
  total := 0;
  
  count := 0;
  for p in plist do
    count +:=1; 
    
    // In case the user wants to compute only a section of the results in order
    // to take advantage of multiple processors, only do the computation for
    // values of count that fall in the right section of the 1024 primes.
    
    if Floor((count-1)*out_of/1024) eq section - 1 then
      if verbose then 
        printf "Working on prime number %o, which is %o.\n", count, p;
      end if;
  
 
      total +:= SesquiIsogenousCount(p);
    end if;
  end for;
  
  if out_of gt 1 then printf "WARNING: This is part %o of %o.\n", section, out_of; end if;

  return total;
end function;



==> anc/DoublyIsogenousData-out.magma <==
data15 := <[ 820, 586, 234, 366, 222, 62, 20, 38 ], [*
    <  22349, [  -154,  -250,  -250,   -90,   -90,   -90,   -90,   -50,    14,    14,   142,   142,   174,   174,   174,   174 ], <   1501, -1>, <   2426, -1>, false, false, false, false>,
    <  22349, [   154,  -174,  -174,  -142,  -142,   -90,   -90,   -50,   -14,   -14,    90,    90,   174,   174,   250,   250 ], <   1501,  1>, <   2426,  1>, false, false, false, false>,
    <  22381, [   270,  -282,  -282,  -178,  -178,  -174,  -174,  -174,  -174,  -122,  -122,   -78,   -78,   -78,   -78,    46 ], <   1992,  1>, <   8418, -1>, false, false, false, false>,
    <  22381, [  -270,  -174,  -174,   -78,   -78,    46,    78,    78,   122,   122,   174,   174,   178,   178,   282,   282 ], <   1992, -1>, <   8418,  1>, false, false, false, false>,
    <  22409, [    -6,  -118,  -118,  -118,  -118,  -118,  -118,  -118,    -6,    -6,    -6,    -6,    -6,    -6,   106,   106 ], <   1309,  1>, <   1652,  1>,  true,  true,  true, false>,
    <  22409, [    50,  -162,  -162,  -162,  -162,   -70,   -66,   -66,   -66,   -66,    50,    50,   106,   106,   146,   146 ], <   3215, -1>, <   6571, -1>,  true, false, false, false>,
    <  22409, [     6,  -118,  -118,  -118,  -106,  -106,    -6,    -6,     6,     6,     6,     6,   118,   118,   118,   118 ], <   1309, -1>, <   1652, -1>,  true,  true,  true, false>,
    <  22409, [   -50,  -162,  -162,  -146,  -146,  -106,  -106,   -70,   -66,   -66,   -50,   -50,    66,    66,   162,   162 ], <   3215,  1>, <   6571,  1>,  true, false, false, false>,
    <  22433, [  -162,  -270,  -270,  -210,  -210,  -162,  -162,  -114,  -114,    46,    46,   114,   114,   162,   270,   270 ], <    302, -1>, <    705, -1>,  true, false, false, false>,
    <  22433, [  -206,  -254,  -222,  -222,  -126,  -126,  -126,  -126,   -78,   -78,   -62,   -62,   -62,   -62,   -46,   -46 ], <    646, -1>, <   2544, -1>, false, false, false, false>,
    <  22433, [   206,  -254,  -126,  -126,   -62,   -62,    46,    46,    62,    62,    78,    78,   126,   126,   222,   222 ], <    646,  1>, <   2544,  1>, false, false, false, false>,
    <  22433, [   162,  -270,  -270,  -270,  -270,   -46,   -46,   114,   114,   114,   114,   162,   162,   162,   210,   210 ], <    302,  1>, <    705,  1>,  true, false, false, false>,
    <  22441, [    86,  -166,  -166,   -86,   -38,   -38,    38,    38,    86,    86,   166,   166,   230,   230,   230,   230 ], <   1733, -1>, <   2038, -1>,  true, false, false, false>,
    <  22441, [   -86,  -230,  -230,  -230,  -230,  -166,  -166,  -166,  -166,   -86,   -86,   -86,   -38,   -38,   -38,   -38 ], <   1733,  1>, <   2038,  1>,  true, false, false, false>,
    <  22481, [   -30,  -198,  -198,  -198,  -198,  -190,  -190,  -174,  -150,  -150,  -150,  -150,   -30,   -30,    98,    98 ], <    203,  1>, <   2077,  1>,  true, false, false, false>,
    <  22481, [    30,  -198,  -198,  -174,  -150,  -150,   -98,   -98,    30,    30,   150,   150,   190,   190,   198,   198 ], <    203, -1>, <   2077, -1>,  true, false, false, false>,
    <  22541, [   -30,  -210,  -154,  -154,   -90,   -90,   -70,   -70,   -14,   -14,    90,    90,   154,   154,   250,   250 ], <   3030, -1>, <   6186, -1>, false, false, false, false>,
    <  22541, [    30,  -250,  -250,  -210,    14,    14,    70,    70,    90,    90,    90,    90,   154,   154,   154,   154 ], <   3030,  1>, <   6186,  1>, false, false, false, false>,
    <  22549, [  -246,  -230,  -230,  -170,  -170,   -94,   -94,   -22,   -22,   -14,   -14,    70,    94,    94,   170,   170 ], <      8,  1>, <   1129,  1>, false, false, false, false>,
    <  22549, [   246,   -94,   -94,   -94,   -94,    14,    14,    22,    22,    70,   170,   170,   170,   170,   230,   230 ], <      8, -1>, <   1129, -1>, false, false, false, false>,
    <  22717, [   162,  -258,  -258,   -34,   -34,    -2,    34,    34,    66,    66,    74,    74,   138,   138,   258,   258 ], <    360, -1>, <    406,  1>, false, false, false, false>,
    <  22717, [  -162,  -138,  -138,   -74,   -74,   -66,   -66,    -2,    34,    34,    34,    34,   258,   258,   258,   258 ], <    360,  1>, <    406, -1>, false, false, false, false>,
    <  22777, [   122,  -230,  -230,  -230,  -230,   -22,   -22,   170,   170,   170,   170,   170,   170,   282,   298,   298 ], <     53, -1>, <   2867, -1>, false, false, false, false>,
    <  22777, [  -122,  -298,  -298,  -230,  -230,  -170,  -170,  -170,  -170,    22,    22,   170,   170,   230,   230,   282 ], <     53,  1>, <   2867,  1>, false, false, false, false>,
    <  22817, [   -30,  -302,  -302,  -222,  -222,  -222,  -110,  -110,   -30,   -30,   -30,   -30,    98,    98,    98,    98 ], <    503,  1>, <   1650,  1>, false, false, false, false>,
    <  22817, [    30,  -222,   -98,   -98,   -30,   -30,    30,    30,    98,    98,   110,   110,   222,   222,   302,   302 ], <    503, -1>, <   1650, -1>, false, false, false, false>,
    <  23017, [   134,  -282,  -282,   -86,   -86,   -38,   -38,   -22,    38,    38,    38,    38,    86,    86,   102,   102 ], <   1325, -1>, <   3345, -1>, false, false, false, false>,
    <  23017, [  -134,  -102,  -102,   -86,   -86,   -86,   -86,   -38,   -38,   -38,   -38,   -38,   -38,   -22,   282,   282 ], <   1325,  1>, <   3345,  1>, false, false, false, false>,
    <  23041, [   162,  -142,  -142,    58,    58,    58,    58,    58,    58,    58,    58,   162,   162,   162,   258,   258 ], <     58,  1>, <   1743,  1>,  true, false, false, false>,
    <  23041, [   202,  -142,  -142,  -110,   -58,   -58,   -58,   -58,    70,    70,    70,    70,   210,   210,   258,   258 ], <    682,  1>, <   6120,  1>, false, false,  true, false>,
    <  23041, [  -202,  -258,  -258,  -210,  -210,  -110,   -70,   -70,   -58,   -58,    58,    58,    70,    70,   142,   142 ], <    682, -1>, <   6120, -1>, false, false,  true, false>,
    <  23041, [    58,  -210,  -210,  -210,  -210,  -110,   -70,   -70,    58,    58,   142,   142,   142,   142,   258,   258 ], <   2200, -1>, <   3248, -1>,  true, false, false, false>,
    <  23041, [   226,  -110,  -110,  -110,  -110,  -110,  -110,  -110,  -110,  -110,  -110,  -110,  -110,     2,   258,   258 ], <    369,  1>, <   4299,  1>, false,  true, false, false>,
    <  23041, [   -82,  -258,  -258,  -194,  -194,  -194,  -194,   -82,   -82,   -82,   -82,    66,    82,    82,   194,   194 ], <   1595, -1>, <   3190, -1>,  true,  true,  true, false>,
    <  23041, [   -58,  -258,  -258,  -210,  -210,  -142,  -142,  -110,   -58,   -58,    70,    70,   142,   142,   210,   210 ], <   2200,  1>, <   3248,  1>,  true, false, false, false>,
    <  23041, [  -226,  -258,  -258,  -110,  -110,  -110,  -110,     2,   110,   110,   110,   110,   110,   110,   110,   110 ], <    369, -1>, <   4299, -1>, false,  true, false, false>,
    <  23041, [   110,  -258,  -258,  -226,  -226,  -194,  -194,  -178,  -178,     2,   110,   110,   178,   178,   194,   194 ], <    105, -1>, <   2773, -1>, false, false, false, false>,
    <  23041, [    82,    66,    82,    82,    82,    82,    82,    82,   194,   194,   194,   194,   194,   194,   258,   258 ], <   1595,  1>, <   3190,  1>,  true,  true,  true, false>,
    <  23041, [  -162,  -258,  -258,  -162,  -162,   -58,   -58,   -58,   -58,    58,    58,    58,    58,   142,   142,   162 ], <     58, -1>, <   1743, -1>,  true, false, false, false>,
    <  23041, [  -110,  -110,  -110,     2,   178,   178,   178,   178,   194,   194,   194,   194,   226,   226,   258,   258 ], <    105,  1>, <   2773,  1>, false, false, false, false>,
    <  23057, [  -114,  -162,  -162,   -82,   -82,   -34,   -34,   -18,   -18,    18,    18,    18,    82,    82,   302,   302 ], <   2977, -1>, <   3035, -1>, false, false,  true, false>,
    <  23057, [   114,  -302,  -302,    18,    18,    18,    18,    18,    34,    34,    82,    82,    82,    82,   162,   162 ], <   2977,  1>, <   3035,  1>, false, false,  true, false>,
    <  23057, [    18,  -302,  -302,    18,    18,    18,    34,    34,    34,    34,    82,    82,   162,   162,   162,   162 ], <   2716,  1>, <   3263,  1>,  true, false, false, false>,
    <  23057, [   -18,  -162,  -162,   -82,   -82,   -34,   -34,   -18,   -18,    18,    34,    34,   162,   162,   302,   302 ], <   2716, -1>, <   3263, -1>,  true, false, false, false>,
    <  23209, [   -26,  -106,  -106,   -86,   -54,   -54,   -26,   -26,    26,    26,    54,    54,   150,   150,   294,   294 ], <    240, -1>, <   1993, -1>, false, false, false, false>,
    <  23209, [    26,  -294,  -294,  -150,  -150,   -86,   -54,   -54,   -54,   -54,    26,    26,    26,    26,   106,   106 ], <    240,  1>, <   1993,  1>, false, false, false, false>,
    <  23333, [     6,  -234,  -234,  -194,  -194,  -174,  -174,  -174,  -174,  -138,  -138,   -10,   234,   234,   234,   234 ], <    388,  1>, <   1921, -1>, false, false, false, false>,
    <  23333, [    -6,  -234,  -234,  -174,  -174,   -10,   138,   138,   174,   174,   194,   194,   234,   234,   234,   234 ], <    388, -1>, <   1921,  1>, false, false, false, false>,
    <  23417, [  -150,  -278,  -278,  -262,  -102,  -102,  -102,  -102,  -102,  -102,    -6,    -6,    -6,    -6,   186,   186 ], <    565,  1>, <    638,  1>, false, false, false, false>,
    <  23417, [   150,  -262,  -186,  -186,  -102,  -102,    -6,    -6,     6,     6,   102,   102,   102,   102,   278,   278 ], <    565, -1>, <    638, -1>, false, false, false, false>,
    <  23473, [   -66,  -306,  -306,  -190,  -190,   -14,   -14,   -14,    14,    14,    14,    14,   190,   190,   190,   190 ], <    830, -1>, <    852, -1>, false,  true, false, false>,
    <  23473, [    66,  -190,  -190,  -190,  -190,  -190,  -190,   -14,   -14,   -14,   -14,   -14,   -14,   -14,   306,   306 ], <    830,  1>, <    852,  1>, false,  true, false, false>,
    <  23537, [    78,   -78,   -78,   -66,   -66,   -66,   -66,    18,    66,    66,    78,    78,    78,    78,   142,   142 ], <   3521,  1>, <   3840,  1>, false,  true, false, false>,
    <  23537, [   -78,  -142,  -142,   -78,   -78,   -78,   -78,   -78,   -78,    18,    66,    66,    66,    66,    66,    66 ], <   3521, -1>, <   3840, -1>, false,  true, false, false>,
    <  23629, [   130,  -230,  -230,   -94,   -94,   -70,   -70,   -66,   -30,   -30,    30,    30,    70,    70,   130,   130 ], <    393, -1>, <   4527,  1>,  true, false, false, false>,
    <  23629, [  -130,  -130,  -130,   -70,   -70,   -70,   -70,   -66,   -30,   -30,   -30,   -30,    94,    94,   230,   230 ], <    393,  1>, <   4527, -1>,  true, false, false, false>,
    <  23633, [  -146,  -194,  -194,  -162,  -162,  -114,  -114,   -78,    46,    46,   114,   114,   162,   162,   174,   174 ], <   1133,  1>, <   1935,  1>, false, false, false, false>,
    <  23633, [   146,  -174,  -174,   -78,   -46,   -46,   114,   114,   114,   114,   162,   162,   162,   162,   194,   194 ], <   1133, -1>, <   1935, -1>, false, false, false, false>,
    <  23753, [    46,  -258,  -258,   -94,   -94,    46,    46,    86,    86,    94,    94,   186,   206,   206,   258,   258 ], <   2648,  1>, <   6950,  1>,  true, false, false, false>,
    <  23753, [   -46,  -258,  -258,  -258,  -258,  -206,  -206,   -86,   -86,   -46,   -46,    94,    94,    94,    94,   186 ], <   2648, -1>, <   6950, -1>,  true, false, false, false>,
    <  23801, [   110,  -298,  -298,  -210,  -210,  -210,  -210,  -110,  -110,   -86,   110,   110,   110,   110,   210,   210 ], <    932,  1>, <   5089,  1>,  true,  true,  true, false>,
    <  23801, [  -110,  -210,  -210,  -210,  -210,  -110,  -110,   -86,   110,   110,   110,   110,   210,   210,   298,   298 ], <    932, -1>, <   5089, -1>,  true,  true,  true, false>,
    <  23813, [   -58,  -126,  -126,  -126,  -126,   -54,   -54,   -54,   -54,   -42,   -42,    54,   198,   198,   286,   286 ], <    647, -1>, <   5147,  1>, false, false, false, false>,
    <  23813, [    58,  -286,  -286,  -198,  -198,  -126,  -126,   -54,   -54,    42,    42,    54,    54,    54,   126,   126 ], <    647,  1>, <   5147, -1>, false, false, false, false>,
    <  23833, [    74,  -230,  -230,  -230,  -102,  -102,   -54,   -54,   -54,   -54,   -54,   -54,    26,    26,    26,    26 ], <   1192,  1>, <   5515,  1>, false, false, false, false>,
    <  23833, [   -74,  -230,   -54,   -54,   -26,   -26,    26,    26,    54,    54,    54,    54,   102,   102,   230,   230 ], <   1192, -1>, <   5515, -1>, false, false, false, false>,
    <  23857, [    62,  -242,  -242,   -98,   -98,   -98,   -98,   -62,   -62,    62,    62,    62,    62,    98,    98,   146 ], <    680,  1>, <   6209,  1>, false,  true, false, false>,
    <  23857, [   -62,   -62,   -62,   -62,   -62,   -62,   -62,    98,    98,    98,    98,    98,    98,   146,   242,   242 ], <    680, -1>, <   6209, -1>, false,  true, false, false>,
    <  23873, [    18,  -254,  -254,   -70,   -70,    -6,    -6,    -6,    -6,    18,    18,    66,    66,    66,    66,   114 ], <   1907, -1>, <   5295, -1>,  true, false, false, false>,
    <  23873, [   -18,   -66,   -66,   -18,   -18,    -6,    -6,     6,     6,    66,    66,    70,    70,   114,   254,   254 ], <   1907,  1>, <   5295,  1>,  true, false, false, false>,
    <  23929, [   -10,   -90,   -90,   -42,   -42,   -38,   -22,   -22,   -10,   -10,    22,    22,    42,    42,   118,   118 ], <    382,  1>, <   1355,  1>, false, false, false, false>,
    <  23929, [    10,  -118,  -118,   -38,   -22,   -22,   -22,   -22,    10,    10,    42,    42,    42,    42,    90,    90 ], <    382, -1>, <   1355, -1>, false, false, false, false>,
    <  23929, [   150,  -214,  -214,  -170,  -170,   -90,   -90,   -58,   -58,    58,    58,    70,    70,   122,   214,   214 ], <    220, -1>, <   1933, -1>, false, false, false, false>,
    <  23929, [    10,  -118,  -118,  -118,  -118,   -38,   -22,   -22,    10,    10,    10,    10,    42,    42,    90,    90 ], <    478, -1>, <   2383, -1>, false, false, false, false>,
    <  23929, [  -150,  -214,  -214,  -214,  -214,   -70,   -70,    58,    58,    58,    58,    90,    90,   122,   170,   170 ], <    220,  1>, <   1933,  1>, false, false, false, false>,
    <  23929, [   -10,  -118,  -118,   -90,   -90,   -42,   -42,   -38,   -10,   -10,    10,    10,    22,    22,   118,   118 ], <    478,  1>, <   2383,  1>, false, false, false, false>,
    <  24001, [    -2,  -254,  -254,  -242,  -242,  -190,  -190,  -190,   190,   190,   190,   190,   254,   254,   270,   270 ], <    616, -1>, <   5415, -1>, false, false, false, false>,
    <  24001, [     2,  -270,  -270,  -254,  -254,  -254,  -254,  -190,  -190,  -190,  -190,  -190,  -190,  -190,   242,   242 ], <    616,  1>, <   5415,  1>, false, false, false, false>,
    <  24049, [   134,  -258,  -258,  -258,  -258,  -226,  -226,  -226,  -226,   -30,   226,   226,   258,   258,   286,   286 ], <    827, -1>, <   1310, -1>, false,  true, false, false>,
    <  24049, [  -134,  -286,  -286,  -258,  -258,  -258,  -258,  -226,  -226,  -226,  -226,   -30,   226,   226,   258,   258 ], <    827,  1>, <   1310,  1>, false,  true, false, false>,
    <  24061, [   130,  -310,  -310,  -162,   -50,   -50,    -2,    -2,     2,     2,    50,    50,    90,    90,   130,   130 ], <   1408, -1>, <   2995, -1>, false, false, false, false>,
    <  24061, [  -130,  -162,  -130,  -130,   -90,   -90,     2,     2,     2,     2,    50,    50,    50,    50,   310,   310 ], <   1408,  1>, <   2995,  1>, false, false, false, false>,
    <  24077, [  -174,  -254,  -254,   -38,   -38,   -18,   -18,   -18,    18,    18,   138,   138,   178,   178,   254,   254 ], <      4,  1>, <    258, -1>, false, false, false, false>,
    <  24077, [   174,  -254,  -254,  -254,  -254,  -178,  -178,  -138,  -138,   -18,    18,    18,    18,    18,    38,    38 ], <      4, -1>, <    258,  1>, false, false, false, false>,
    <  24097, [   -14,  -302,  -302,  -158,   -94,   -94,    98,    98,    98,    98,    98,    98,   242,   242,   242,   242 ], <      6,  1>, <   1026,  1>, false, false, false, false>,
    <  24097, [   286,  -242,  -242,  -158,   -98,   -98,   -98,   -98,   -94,   -94,    94,    94,    98,    98,   302,   302 ], <    288, -1>, <   3153, -1>, false, false, false, false>,
    <  24097, [    14,  -242,  -242,  -158,   -98,   -98,   -98,   -98,    94,    94,    98,    98,   242,   242,   302,   302 ], <      6, -1>, <   1026, -1>, false, false, false, false>,
    <  24097, [    50,  -302,  -302,   -70,   -70,   -70,   -70,   -62,   -62,   -62,   -62,    42,    42,    50,    50,    82 ], <    778, -1>, <   2136, -1>,  true, false, false, false>,
    <  24097, [   -50,   -70,   -70,   -62,   -62,   -50,   -50,   -42,   -42,    62,    62,    70,    70,    82,   302,   302 ], <    778,  1>, <   2136,  1>,  true, false, false, false>,
    <  24097, [    94,  -158,  -158,  -158,  -158,    34,    46,    46,    94,    94,   158,   158,   158,   158,   302,   302 ], <     50, -1>, <   2996, -1>,  true, false, false, false>,
    <  24097, [  -286,  -302,  -302,  -158,   -94,   -94,   -94,   -94,    98,    98,    98,    98,    98,    98,   242,   242 ], <    288,  1>, <   3153,  1>, false, false, false, false>,
    <  24097, [   -94,  -302,  -302,  -158,  -158,  -158,  -158,  -158,  -158,  -158,  -158,   -94,   -94,   -46,   -46,    34 ], <     50,  1>, <   2996,  1>,  true, false, false, false>,
    <  24137, [   138,  -254,  -254,  -254,  -254,  -118,    58,    58,    82,    82,    82,    82,   122,   122,   298,   298 ], <    537,  1>, <   5230,  1>, false, false, false, false>,
    <  24137, [  -138,  -298,  -298,  -254,  -254,  -122,  -122,  -118,   -82,   -82,   -58,   -58,    82,    82,   254,   254 ], <    537, -1>, <   5230, -1>, false, false, false, false>,
    <  24169, [    22,  -102,  -102,  -102,  -102,   -26,   -26,   102,   102,   102,   102,   106,   294,   294,   310,   310 ], <   1992, -1>, <   4347, -1>, false, false, false, false>,
    <  24169, [   -22,  -310,  -310,  -294,  -294,  -102,  -102,  -102,  -102,  -102,  -102,  -102,  -102,    26,    26,   106 ], <   1992,  1>, <   4347,  1>, false, false, false, false>,
    <  24197, [    90,  -222,  -222,  -158,  -158,  -122,   -90,   -90,   -90,   -90,    90,    90,    90,    90,    90,    90 ], <   1445, -1>, <   2183,  1>,  true, false, false, false>,
    <  24197, [   -90,  -122,   -90,   -90,    90,    90,    90,    90,    90,    90,    90,    90,   158,   158,   222,   222 ], <   1445,  1>, <   2183, -1>,  true, false, false, false>,
    <  24281, [    30,  -214,  -214,  -134,  -134,    42,   134,   134,   134,   134,   214,   214,   214,   214,   310,   310 ], <    997, -1>, <   2249, -1>, false,  true, false, false>,
    <  24281, [   -30,  -310,  -310,  -214,  -214,  -134,  -134,    42,   134,   134,   134,   134,   214,   214,   214,   214 ], <    997,  1>, <   2249,  1>, false,  true, false, false>,
    <  24337, [  -222,  -222,  -222,     2,     2,    18,   162,   162,   178,   178,   178,   178,   226,   226,   226,   226 ], <   6028,  1>, <   8775,  1>,  true, false, false, false>,
    <  24337, [  -158,  -238,  -158,  -158,     2,     2,    34,    34,   146,   146,   146,   146,   162,   162,   162,   162 ], <    592,  1>, <    689,  1>,  true, false, false, false>,
    <  24337, [   158,  -238,  -162,  -162,  -146,  -146,   -34,   -34,    -2,    -2,   146,   146,   158,   158,   162,   162 ], <    592, -1>, <    689, -1>,  true, false, false, false>,
    <  24337, [   222,  -226,  -226,  -178,  -178,  -162,  -162,    -2,    -2,    18,   178,   178,   222,   222,   226,   226 ], <   6028, -1>, <   8775, -1>,  true, false, false, false>,
    <  24473, [   -46,  -246,  -126,  -126,   -34,   -34,   -34,   -34,    34,    34,    74,    74,   126,   126,   126,   126 ], <    640, -1>, <   1005, -1>, false,  true, false, false>,
    <  24473, [    46,  -246,  -126,  -126,   -74,   -74,   -34,   -34,   -34,   -34,    34,    34,   126,   126,   126,   126 ], <    640,  1>, <   1005,  1>, false,  true, false, false>,
    <  24481, [   130,    18,    18,    18,    18,    34,    34,    34,    34,    82,    82,   130,   178,   178,   210,   210 ], <   2305,  1>, <   2429,  1>, false, false, false, false>,
    <  24481, [  -130,  -210,  -210,  -178,  -178,   -82,   -82,   -34,   -34,   -18,   -18,    18,    18,    34,    34,   130 ], <   2305, -1>, <   2429, -1>, false, false, false, false>,
    <  24593, [  -198,  -254,  -254,  -174,  -174,   -66,   -66,   -66,   -66,   -46,   -46,    66,   286,   286,   286,   286 ], <    380,  1>, <   2274,  1>, false, false, false, false>,
    <  24593, [   198,  -286,  -286,   -66,   -66,    46,    46,    66,    66,    66,   174,   174,   254,   254,   286,   286 ], <    380, -1>, <   2274, -1>, false, false, false, false>,
    <  24697, [   142,  -154,  -154,   -22,   -22,    22,    22,    30,    30,    38,    38,   142,   142,   154,   154,   170 ], <   1637,  1>, <   6057,  1>,  true, false, false, false>,
    <  24697, [  -142,  -154,  -154,  -154,  -154,  -142,  -142,   -38,   -38,   -30,   -30,    22,    22,    22,    22,   170 ], <   1637, -1>, <   6057, -1>,  true, false, false, false>,
    <  24709, [  -102,  -298,  -294,  -294,  -194,  -194,  -102,  -102,   -94,   -94,   -90,   -90,    90,    90,   194,   194 ], <   1938,  1>, <   2710, -1>,  true, false, false, false>,
    <  24709, [   102,  -298,    90,    90,    90,    90,    94,    94,   102,   102,   194,   194,   194,   194,   294,   294 ], <   1938, -1>, <   2710,  1>,  true, false, false, false>,
    <  24793, [  -166,   154,   170,   170,   170,   170,   170,   170,   266,   266,   266,   266,   266,   266,   314,   314 ], <   2679, -1>, <   4505,  1>, false,  true, false, false>,
    <  24793, [   166,  -314,  -314,  -266,  -266,  -266,  -266,  -170,  -170,  -170,  -170,   154,   170,   170,   266,   266 ], <   2679,  1>, <   4505, -1>, false,  true, false, false>,
    <  24809, [   -30,  -310,  -310,  -174,  -174,   -90,   -90,   -90,   -90,   -30,   -30,   150,   150,   150,   150,   282 ], <    997, -1>, <   1492, -1>, false, false, false, false>,
    <  24809, [   114,  -310,  -310,  -222,  -222,   -94,   -94,    94,    94,    94,    94,   218,   222,   222,   222,   222 ], <   1234, -1>, <   4314, -1>, false,  true, false, false>,
    <  24809, [  -114,  -222,  -222,   -94,   -94,    94,    94,    94,    94,   218,   222,   222,   222,   222,   310,   310 ], <   1234,  1>, <   4314,  1>, false,  true, false, false>,
    <  24809, [    30,  -150,  -150,   -90,   -90,    30,    30,    90,    90,   150,   150,   174,   174,   282,   310,   310 ], <    997,  1>, <   1492,  1>, false, false, false, false>,
    <  24821, [  -138,  -266,  -178,  -178,  -138,  -138,   -54,   -54,   -54,   -54,    10,    10,    10,    10,    78,    78 ], <    410,  1>, <    670, -1>,  true, false, false, false>,
    <  24821, [   138,  -266,   -78,   -78,   -54,   -54,   -10,   -10,    10,    10,    54,    54,   138,   138,   178,   178 ], <    410, -1>, <    670,  1>,  true, false, false, false>,
    <  24841, [  -118,   -70,   -70,   -70,   -70,   -38,   -38,   -38,   -38,    74,   106,   106,   122,   122,   250,   250 ], <    435,  1>, <    994,  1>, false, false, false, false>,
    <  24841, [   118,  -250,  -250,  -122,  -122,  -106,  -106,   -70,   -70,   -38,   -38,    38,    38,    70,    70,    74 ], <    435, -1>, <    994, -1>, false, false, false, false>,
    <  24889, [   -30,  -230,  -230,  -126,  -126,   -30,   -30,    30,    30,    30,    30,   126,   126,   126,   126,   234 ], <    776, -1>, <    842, -1>, false,  true, false, false>,
    <  24889, [    30,  -126,  -126,   -30,   -30,    30,    30,    30,    30,   126,   126,   126,   126,   230,   230,   234 ], <    776,  1>, <    842,  1>, false,  true, false, false>,
    <  24977, [  -174,  -238,  -238,  -174,  -174,   -78,   -78,   -78,   -78,   -78,   -30,   -30,     2,     2,     2,     2 ], <    528,  1>, <   3004, -1>, false, false, false, false>,
    <  24977, [   174,   -78,   -78,   -78,    -2,    -2,     2,     2,    30,    30,    78,    78,   174,   174,   238,   238 ], <    528, -1>, <   3004,  1>, false, false, false, false>,
    <  25073, [   -90,  -186,  -186,  -162,  -162,  -126,  -126,   -90,   -90,    66,   126,   126,   162,   162,   286,   286 ], <   3245,  1>, <   6225,  1>,  true, false, false, false>,
    <  25073, [    90,  -286,  -286,  -162,  -162,  -162,  -162,    66,    90,    90,   126,   126,   126,   126,   186,   186 ], <   3245, -1>, <   6225, -1>,  true, false, false, false>,
    <  25121, [   -70,  -242,  -242,  -242,  -242,  -102,  -102,   -70,   -70,    78,    78,    78,    78,   290,   290,   306 ], <     82, -1>, <   1204, -1>,  true, false, false, false>,
    <  25121, [    70,  -290,  -290,  -242,  -242,   -78,   -78,    70,    70,    78,    78,   102,   102,   242,   242,   306 ], <     82,  1>, <   1204,  1>,  true, false, false, false>,
    <  25301, [    42,  -302,  -302,  -234,  -234,  -126,  -126,   -58,   -58,   -10,    42,    42,    58,    58,   234,   234 ], <    712, -1>, <   3922, -1>,  true, false, false, false>,
    <  25301, [   -42,   -42,   -42,   -10,    58,    58,    58,    58,   126,   126,   234,   234,   234,   234,   302,   302 ], <    712,  1>, <   3922,  1>,  true, false, false, false>,
    <  25349, [  -150,  -286,  -286,  -166,  -166,   -10,   -10,    -6,    -6,    10,    10,    34,    34,   102,   166,   166 ], <    897, -1>, <   1170, -1>, false, false, false, false>,
    <  25349, [   150,  -166,  -166,  -166,  -166,   -34,   -34,     6,     6,    10,    10,    10,    10,   102,   286,   286 ], <    897,  1>, <   1170,  1>, false, false, false, false>,
    <  25409, [    98,  -190,  -190,  -126,  -126,  -126,    66,    66,    66,    66,    66,    66,    66,    66,    66,    66 ], <   1393,  1>, <   4305,  1>, false, false, false, false>,
    <  25409, [  -158,  -190,  -190,  -158,  -158,  -158,   106,   106,   106,   106,   106,   106,   106,   106,   306,   306 ], <   3173,  1>, <   3760,  1>,  true, false, false, false>,
    <  25409, [   -30,  -190,  -190,   -62,    18,    18,    18,    18,    18,    18,    18,    18,    18,    18,    18,    18 ], <   3931,  1>, <   4496,  1>, false,  true, false, false>,
    <  25409, [   194,  -222,  -190,  -190,    66,    66,    66,    66,    66,    66,   114,   114,   114,   114,   114,   114 ], <    287, -1>, <    446, -1>, false,  true, false, false>,
    <  25409, [   -98,  -126,   -66,   -66,   -66,   -66,   -66,   -66,    66,    66,    66,    66,   126,   126,   190,   190 ], <   1393, -1>, <   4305, -1>, false, false, false, false>,
    <  25409, [  -170,  -282,  -282,  -250,  -250,  -170,  -170,  -150,  -150,   146,   150,   150,   190,   190,   282,   282 ], <   4309,  1>, <   6041,  1>,  true, false, false, false>,
    <  25409, [  -254,  -238,  -238,  -238,  -238,  -190,  -190,  -190,  -110,  -110,  -110,  -110,   -62,   -62,   194,   194 ], <    156,  1>, <    454,  1>, false, false, false, false>,
    <  25409, [   170,  -282,  -282,  -282,  -282,  -190,  -190,   146,   150,   150,   150,   150,   170,   170,   250,   250 ], <   4309, -1>, <   6041, -1>,  true, false, false, false>,
    <  25409, [  -194,  -254,  -254,  -190,   -62,   -62,    62,    62,    62,    62,   190,   190,   254,   254,   254,   254 ], <    620, -1>, <   3381, -1>, false,  true, false, false>,
    <  25409, [  -194,  -222,  -114,  -114,  -114,  -114,   -66,   -66,   -66,   -66,    66,    66,   114,   114,   190,   190 ], <    287,  1>, <    446,  1>, false,  true, false, false>,
    <  25409, [   254,  -238,  -238,  -194,  -194,  -190,  -110,  -110,    62,    62,   110,   110,   190,   190,   238,   238 ], <    156, -1>, <    454, -1>, false, false, false, false>,
    <  25409, [    30,   -62,   -18,   -18,   -18,   -18,   -18,   -18,   -18,   -18,    18,    18,    18,    18,   190,   190 ], <   3931, -1>, <   4496, -1>, false,  true, false, false>,
    <  25409, [   194,  -254,  -254,  -254,  -254,  -254,  -254,  -190,  -190,  -190,   -62,   -62,   -62,   -62,   -62,   -62 ], <    620,  1>, <   3381,  1>, false,  true, false, false>,
    <  25409, [   158,  -306,  -306,  -158,  -106,  -106,  -106,  -106,   106,   106,   106,   106,   158,   158,   190,   190 ], <   3173, -1>, <   3760, -1>,  true, false, false, false>,
    <  25457, [  -258,  -242,  -242,  -178,  -178,   -98,   -98,   -78,   -78,    -2,    -2,    78,    78,    98,    98,   178 ], <   1027, -1>, <   1173, -1>, false, false, false, false>,
    <  25457, [   258,   -78,   -78,   -78,   -78,     2,     2,    98,    98,    98,    98,   178,   178,   178,   242,   242 ], <   1027,  1>, <   1173,  1>, false, false, false, false>,
    <  25537, [     2,  -318,  -318,  -190,  -190,  -190,  -190,  -190,  -190,   194,   194,   194,   194,   194,   194,   194 ], <   4317,  1>, <  10948,  1>, false,  true, false, false>,
    <  25537, [     2,  -318,  -318,  -174,  -174,  -174,  -174,   -62,     2,     2,    82,    82,    82,    82,   194,   194 ], <    883,  1>, <   6340,  1>,  true, false, false, false>,
    <  25537, [    -2,  -194,  -194,  -194,  -194,  -190,  -190,   190,   190,   190,   190,   194,   194,   194,   318,   318 ], <   4317, -1>, <  10948, -1>, false,  true, false, false>,
    <  25537, [    -2,  -194,  -194,  -174,  -174,   -82,   -82,   -62,    -2,    -2,    82,    82,   174,   174,   318,   318 ], <    883, -1>, <   6340, -1>,  true, false, false, false>,
    <  25561, [   166,  -102,   -90,   -90,   -58,   -58,    38,    38,    58,    58,    70,    70,    90,    90,   166,   166 ], <    160, -1>, <   6423, -1>,  true, false, false, false>,
    <  25561, [  -166,  -166,  -166,  -102,   -70,   -70,   -38,   -38,    58,    58,    58,    58,    90,    90,    90,    90 ], <    160,  1>, <   6423,  1>,  true, false, false, false>,
    <  25561, [   242,  -218,  -218,  -218,  -218,  -214,  -182,  -182,   -70,   -70,   182,   182,   182,   182,   218,   218 ], <    981,  1>, <   4737,  1>, false,  true, false, false>,
    <  25561, [  -242,  -218,  -218,  -218,  -218,  -214,  -182,  -182,    70,    70,   182,   182,   182,   182,   218,   218 ], <    981, -1>, <   4737, -1>, false,  true, false, false>,
    <  25577, [   170,  -102,  -102,  -102,  -102,  -102,  -102,    42,    42,    42,    42,    42,    42,   138,   202,   202 ], <   1377, -1>, <   3123, -1>, false,  true, false, false>,
    <  25577, [  -102,  -278,  -278,  -150,  -102,  -102,  -102,  -102,  -102,  -102,    42,    42,    42,    42,   202,   202 ], <   1929,  1>, <   3083,  1>,  true, false, false, false>,
    <  25577, [  -170,  -202,  -202,  -102,  -102,   -42,   -42,   -42,   -42,    42,    42,   102,   102,   102,   102,   138 ], <   1377,  1>, <   3123,  1>, false,  true, false, false>,
    <  25577, [   102,  -202,  -202,  -150,  -102,  -102,   -42,   -42,    42,    42,   102,   102,   102,   102,   278,   278 ], <   1929, -1>, <   3083, -1>,  true, false, false, false>,
    <  25601, [    66,   -78,   -78,   -30,   -30,   -30,   -30,     2,     2,    50,    50,    66,    98,    98,    98,    98 ], <    220,  1>, <   3633,  1>, false, false, false, false>,
    <  25601, [    66,  -126,     2,     2,   258,   258,   258,   258,   258,   258,   258,   258,   258,   258,   258,   258 ], <   1445,  1>, <   3256,  1>, false,  true, false, false>,
    <  25601, [   -66,   -98,   -98,   -50,   -50,   -30,   -30,    -2,    -2,    30,    30,    66,    78,    78,    98,    98 ], <    220, -1>, <   3633, -1>, false, false, false, false>,
    <  25601, [   -66,  -258,  -258,  -258,  -258,  -258,  -258,  -258,  -258,  -126,    -2,    -2,   258,   258,   258,   258 ], <   1445, -1>, <   3256, -1>, false,  true, false, false>,
    <  25601, [   190,   -66,   -66,   -66,   -66,   -66,   -66,   -66,   -66,    -2,    -2,     2,    66,    66,    66,    66 ], <   1430, -1>, <   3146, -1>, false,  true, false, false>,
    <  25601, [  -190,     2,     2,     2,    66,    66,    66,    66,    66,    66,    66,    66,    66,    66,    66,    66 ], <   1430,  1>, <   3146,  1>, false,  true, false, false>,
    <  25633, [  -142,  -286,  -286,  -254,  -254,   -94,   -94,   -94,   -94,    34,   114,   114,   114,   114,   114,   114 ], <   2146,  1>, <   3677,  1>, false, false, false, false>,
    <  25633, [  -206,  -286,  -286,  -254,  -254,  -254,  -254,   -94,   -94,    34,   114,   114,   114,   114,   114,   114 ], <    671, -1>, <   6285, -1>, false, false, false, false>,
    <  25633, [   142,  -114,  -114,  -114,  -114,   -94,   -94,    34,    94,    94,   114,   114,   254,   254,   286,   286 ], <   2146, -1>, <   3677, -1>, false, false, false, false>,
    <  25633, [   206,  -254,  -254,  -114,  -114,  -114,  -114,    34,    94,    94,   114,   114,   254,   254,   286,   286 ], <    671,  1>, <   6285,  1>, false, false, false, false>,
    <  25717, [   282,  -302,  -302,  -182,  -182,   -98,   -98,    38,    98,    98,   122,   122,   182,   182,   282,   282 ], <    563,  1>, <   4908, -1>,  true, false, false, false>,
    <  25717, [  -282,  -282,  -282,  -182,  -182,  -182,  -182,  -122,  -122,    38,    98,    98,    98,    98,   302,   302 ], <    563, -1>, <   4908,  1>,  true, false, false, false>,
    <  25913, [     6,  -198,  -198,  -198,  -198,  -186,  -186,  -106,  -106,  -106,  -106,   186,   198,   198,   198,   198 ], <    918, -1>, <   7132, -1>, false, false, false, false>,
    <  25913, [    -6,  -198,  -198,  -198,  -198,  -198,  -198,  -198,  -198,   106,   106,   106,   106,   186,   186,   186 ], <    918,  1>, <   7132,  1>, false, false, false, false>,
    <  25981, [   194,  -130,  -118,  -118,   -54,   -54,   -34,   -34,   -30,   -30,    30,    30,    34,    34,   194,   194 ], <    549, -1>, <   1297, -1>,  true, false, false, false>,
    <  25981, [  -194,  -194,  -194,  -130,   -30,   -30,   -30,   -30,    34,    34,    34,    34,    54,    54,   118,   118 ], <    549,  1>, <   1297,  1>,  true, false, false, false>,
    <  26113, [   178,   -94,   -94,   -94,   -94,    50,   122,   122,   122,   122,   178,   178,   266,   266,   306,   306 ], <     12, -1>, <    331, -1>,  true, false, false, false>,
    <  26113, [  -178,  -306,  -306,  -266,  -266,  -178,  -178,  -122,  -122,   -94,   -94,    50,    94,    94,   122,   122 ], <     12,  1>, <    331,  1>,  true, false, false, false>,
    <  26153, [    38,  -266,  -266,  -174,  -174,  -106,  -106,   -78,   -78,   -54,    22,    22,    78,    78,   174,   174 ], <    930, -1>, <   1724, -1>, false, false, false, false>,
    <  26153, [   174,  -266,  -266,  -222,  -222,   -66,   -66,   -66,   -66,    26,    66,    66,   222,   222,   222,   222 ], <    573,  1>, <   7269,  1>, false,  true, false, false>,
    <  26153, [  -174,  -222,  -222,   -66,   -66,   -66,   -66,    26,    66,    66,   222,   222,   222,   222,   266,   266 ], <    573, -1>, <   7269, -1>, false,  true, false, false>,
    <  26153, [   -38,  -174,  -174,  -174,  -174,   -78,   -78,   -78,   -78,   -54,   -22,   -22,   106,   106,   266,   266 ], <    930,  1>, <   1724,  1>, false, false, false, false>,
    <  26153, [   106,    -6,    -6,    90,    90,    90,    90,   106,   106,   138,   138,   138,   138,   266,   266,   266 ], <   1633, -1>, <   2548,  1>,  true, false, false, false>,
    <  26153, [  -106,  -266,  -266,  -138,  -138,  -106,  -106,   -90,   -90,     6,     6,    90,    90,   138,   138,   266 ], <   1633,  1>, <   2548, -1>,  true, false, false, false>,
    <  26161, [    42,  -186,  -186,  -186,  -186,   -62,   -42,   -42,   -42,   -42,    42,    42,   162,   162,   186,   186 ], <   1642, -1>, <   3284, -1>,  true,  true,  true, false>,
    <  26161, [   -42,  -186,  -186,  -186,  -186,  -162,  -162,   -62,   -42,   -42,   -42,   -42,    42,    42,   186,   186 ], <   1642,  1>, <   3284,  1>,  true,  true,  true, false>,
    <  26249, [   -26,  -314,  -314,  -250,  -250,   -90,   -90,   -54,   -54,    54,    54,    90,    90,   138,   198,   198 ], <    692,  1>, <   6954,  1>, false, false, false, false>,
    <  26249, [    26,  -198,  -198,   -54,   -54,   -54,   -54,    90,    90,    90,    90,   138,   250,   250,   314,   314 ], <    692, -1>, <   6954, -1>, false, false, false, false>,
    <  26321, [    70,  -322,  -322,  -222,  -222,  -222,  -222,   -26,   -26,    70,    70,   162,   222,   222,   222,   222 ], <    195,  1>, <    433,  1>,  true, false, false, false>,
    <  26321, [   -70,   -70,   -70,    26,    26,   162,   222,   222,   222,   222,   222,   222,   222,   222,   322,   322 ], <    195, -1>, <    433, -1>,  true, false, false, false>,
    <  26393, [    54,  -294,  -246,  -246,  -102,  -102,   -74,   -74,   102,   102,   102,   102,   134,   134,   246,   246 ], <   1392,  1>, <   3154,  1>, false, false, false, false>,
    <  26393, [  -234,  -234,  -234,  -134,  -134,  -106,  -106,   -86,   -86,    86,    86,   134,   134,   134,   134,   250 ], <   1815, -1>, <   5092, -1>,  true, false, false, false>,
    <  26393, [   -74,  -294,  -246,  -246,  -138,  -138,    54,    54,   102,   102,   134,   134,   138,   138,   246,   246 ], <    395, -1>, <    694, -1>, false, false, false, false>,
    <  26393, [   -54,  -294,  -246,  -246,  -246,  -246,  -134,  -134,  -102,  -102,  -102,  -102,  -102,  -102,    74,    74 ], <   1392, -1>, <   3154, -1>, false, false, false, false>,
    <  26393, [    74,  -294,  -246,  -246,  -246,  -246,  -134,  -134,  -102,  -102,   -54,   -54,   138,   138,   138,   138 ], <    395,  1>, <    694,  1>, false, false, false, false>,
    <  26393, [   234,  -134,  -134,  -134,  -134,  -134,  -134,   -86,   -86,   -86,   -86,   106,   106,   234,   234,   250 ], <   1815,  1>, <   5092,  1>,  true, false, false, false>,
    <  26417, [    78,  -306,  -306,  -206,  -178,  -178,  -126,  -126,   -66,   -66,    66,    66,    78,    78,   126,   126 ], <   1761, -1>, <   1774, -1>,  true, false, false, false>,
    <  26417, [   -78,  -206,  -126,  -126,  -126,  -126,   -78,   -78,    66,    66,    66,    66,   178,   178,   306,   306 ], <   1761,  1>, <   1774,  1>,  true, false, false, false>,
    <  26417, [   302,  -178,  -178,   -78,   -66,   -66,   -66,   -66,   -62,   -62,    62,    62,    62,    62,    66,    66 ], <    269, -1>, <   3580, -1>, false,  true, false, false>,
    <  26417, [  -302,   -78,   -62,   -62,   -62,   -62,   -62,   -62,    66,    66,    66,    66,    66,    66,   178,   178 ], <    269,  1>, <   3580,  1>, false,  true, false, false>,
    <  26497, [   158,  -322,  -322,  -302,  -302,  -254,   -46,   -46,    46,    46,    46,    46,   302,   302,   302,   302 ], <     26, -1>, <   4632, -1>, false,  true, false, false>,
    <  26497, [  -158,  -302,  -302,  -302,  -302,  -302,  -302,  -254,   -46,   -46,   -46,   -46,   -46,   -46,   322,   322 ], <     26,  1>, <   4632,  1>, false,  true, false, false>,
    <  26497, [  -190,   -62,   -62,   -62,   -62,   -62,   -62,   130,   258,   258,   258,   258,   258,   258,   322,   322 ], <   1861,  1>, <   2900, -1>, false,  true, false, false>,
    <  26497, [   190,  -322,  -322,  -258,  -258,  -258,  -258,   -62,   -62,    62,    62,    62,    62,   130,   258,   258 ], <   1861, -1>, <   2900,  1>, false,  true, false, false>,
    <  26513, [    74,  -210,  -210,  -210,  -210,  -114,  -114,  -114,  -114,   -30,    74,    74,   106,   106,   274,   274 ], <    370, -1>, <   2073, -1>,  true, false, false, false>,
    <  26513, [   -46,   -46,   -46,   -46,   -46,   -46,   -46,   -46,   114,   114,   114,   114,   114,   114,   274,   274 ], <    564,  1>, <    873, -1>, false,  true, false, false>,
    <  26513, [   -90,  -274,  -274,  -210,  -210,  -114,  -114,  -106,  -106,   -74,   -74,   -30,    74,    74,   106,   106 ], <   1180, -1>, <   3833, -1>, false, false,  true, false>,
    <  26513, [   -74,  -274,  -274,  -210,  -210,  -114,  -114,  -106,  -106,   -74,   -74,   -30,   114,   114,   210,   210 ], <    370,  1>, <   2073,  1>,  true, false, false, false>,
    <  26513, [    46,  -274,  -274,  -114,  -114,  -114,  -114,   -46,   -46,   -46,    46,    46,    46,    46,   114,   114 ], <    564, -1>, <    873,  1>, false,  true, false, false>,
    <  26513, [    90,  -106,  -106,  -106,  -106,   -74,   -74,   -74,   -74,   -30,   114,   114,   210,   210,   274,   274 ], <   1180,  1>, <   3833,  1>, false, false,  true, false>,
    <  26561, [    18,   -62,   -62,   -30,   210,   210,   210,   210,   210,   210,   210,   210,   210,   210,   210,   210 ], <   4036, -1>, <   4629, -1>, false,  true, false, false>,
    <  26561, [     2,  -190,  -190,  -190,  -190,  -126,  -126,   -62,   -62,     2,     2,     2,     2,    66,    66,    66 ], <    182, -1>, <   2134,  1>, false, false, false, false>,
    <  26561, [    -2,  -190,  -190,   -66,   -66,    -2,    -2,     2,     2,    62,    62,    66,   126,   126,   190,   190 ], <    182,  1>, <   2134, -1>, false, false, false, false>,
    <  26561, [  -210,  -210,  -210,  -210,  -210,   -30,   -18,   -18,    -2,    -2,     2,     2,    62,    62,   210,   210 ], <    303, -1>, <   1082, -1>, false, false, false, false>,
    <  26561, [   210,   -62,   -62,   -30,     2,     2,     2,     2,    18,    18,   210,   210,   210,   210,   210,   210 ], <    303,  1>, <   1082,  1>, false, false, false, false>,
    <  26561, [   -18,  -210,  -210,  -210,  -210,  -210,  -210,  -210,  -210,   -30,    62,    62,   210,   210,   210,   210 ], <   4036,  1>, <   4629,  1>, false,  true, false, false>,
    <  26681, [   138,  -230,  -230,  -230,   -54,   -54,   -54,   -54,   -54,   -54,   202,   202,   202,   202,   202,   202 ], <   1008, -1>, <   1558, -1>, false,  true, false, false>,
    <  26681, [  -138,  -230,  -202,  -202,  -202,  -202,   -54,   -54,    54,    54,    54,    54,   202,   202,   230,   230 ], <   1008,  1>, <   1558,  1>, false,  true, false, false>,
    <  26737, [  -114,  -142,  -114,  -114,   -98,   -98,   -62,   -62,    -2,    -2,     2,     2,    30,    30,    62,    62 ], <    439, -1>, <   6881, -1>,  true, false, false, false>,
    <  26737, [  -126,  -142,   -62,   -62,   -30,   -30,   -30,   -30,     2,     2,    98,    98,   114,   114,   114,   114 ], <   1238, -1>, <   4586, -1>, false, false,  true, false>,
    <  26737, [   126,  -142,  -114,  -114,   -98,   -98,   -30,   -30,    -2,    -2,    30,    30,    62,    62,   114,   114 ], <   1238,  1>, <   4586,  1>, false, false,  true, false>,
    <  26737, [   114,  -142,   -62,   -62,   -62,   -62,   -30,   -30,     2,     2,     2,     2,    98,    98,   114,   114 ], <    439,  1>, <   6881,  1>,  true, false, false, false>,
    <  26801, [  -258,  -290,  -290,  -258,  -258,  -222,  -118,  -118,  -114,  -114,   114,   114,   118,   118,   230,   230 ], <    403,  1>, <   1617,  1>,  true, false, false, false>,
    <  26801, [   258,  -230,  -230,  -222,  -118,  -118,  -118,  -118,   114,   114,   114,   114,   258,   258,   290,   290 ], <    403, -1>, <   1617, -1>,  true, false, false, false>,
    <  26813, [   194,  -174,  -174,  -162,  -162,   -98,   -86,   -86,   162,   162,   174,   174,   186,   186,   194,   194 ], <   4323,  1>, <   4672, -1>,  true, false, false, false>,
    <  26813, [  -194,  -194,  -194,  -186,  -186,  -174,  -174,  -174,  -174,   -98,    86,    86,   162,   162,   162,   162 ], <   4323, -1>, <   4672,  1>,  true, false, false, false>,
    <  26849, [   -30,  -286,  -286,  -222,  -222,  -222,  -222,   -30,   -30,   -30,   -30,   -30,   -30,   -30,    34,    34 ], <    502,  1>, <   2911,  1>,  true, false, false, false>,
    <  26849, [    30,  -222,  -222,   -34,   -34,   -30,   -30,   -30,    30,    30,    30,    30,   222,   222,   286,   286 ], <    502, -1>, <   2911, -1>,  true, false, false, false>,
    <  26861, [   114,  -162,  -102,  -102,   -94,   -94,    34,    34,    94,    94,   102,   102,   114,   114,   250,   250 ], <    830, -1>, <   1678, -1>,  true, false, false, false>,
    <  26861, [  -114,  -250,  -250,  -162,  -114,  -114,  -102,  -102,  -102,  -102,   -94,   -94,   -94,   -94,   -34,   -34 ], <    830,  1>, <   1678,  1>,  true, false, false, false>,
    <  26881, [   130,  -318,  -318,   -62,   -62,    50,    50,    50,    50,    50,    50,    50,    50,   130,   130,   130 ], <    993,  1>, <   2802,  1>,  true, false, false, false>,
    <  26881, [  -130,  -130,  -130,   -50,   -50,   -50,   -50,    50,    50,    50,    50,    62,    62,   130,   318,   318 ], <    993, -1>, <   2802, -1>,  true, false, false, false>,
    <  27017, [  -138,  -266,  -266,  -234,  -234,  -138,  -138,  -138,  -138,    22,    22,    74,   234,   234,   266,   266 ], <    469, -1>, <   2832, -1>,  true, false, false, false>,
    <  27017, [   138,   -22,   -22,    74,   138,   138,   138,   138,   234,   234,   234,   234,   266,   266,   266,   266 ], <    469,  1>, <   2832,  1>,  true, false, false, false>,
    <  27073, [   110,  -290,  -290,  -250,  -250,   -86,   -86,    66,    86,    86,   110,   110,   126,   126,   250,   250 ], <    791, -1>, <   1606, -1>,  true, false, false, false>,
    <  27073, [  -110,  -126,  -126,  -110,  -110,   -86,   -86,   -86,   -86,    66,   250,   250,   250,   250,   290,   290 ], <    791,  1>, <   1606,  1>,  true, false, false, false>,
    <  27073, [   -82,  -318,   -82,   -82,   -82,   -82,   -30,   -30,    30,    30,    30,    30,    82,    82,   126,   126 ], <    133, -1>, <   1026, -1>,  true,  true,  true, false>,
    <  27073, [    82,  -318,  -126,  -126,   -30,   -30,   -30,   -30,   -30,   -30,    82,    82,    82,    82,    82,    82 ], <    133,  1>, <   1026,  1>,  true,  true,  true, false>,
    <  27241, [   134,  -330,  -330,  -158,  -158,  -110,  -110,   -22,   110,   110,   134,   134,   150,   150,   158,   158 ], <     50, -1>, <   4367, -1>,  true, false, false, false>,
    <  27241, [    86,  -330,  -330,  -278,   -90,   -90,   -38,   -38,    22,    22,    38,    38,    90,    90,   182,   182 ], <   1798, -1>, <   2273, -1>, false, false, false, false>,
    <  27241, [   194,  -270,  -270,   -38,   -10,   -10,   -10,   -10,   194,   194,   230,   230,   230,   230,   330,   330 ], <    131, -1>, <    819, -1>,  true, false, false, false>,
    <  27241, [  -194,  -330,  -330,  -230,  -230,  -194,  -194,   -38,   -10,   -10,    10,    10,   230,   230,   270,   270 ], <    131,  1>, <    819,  1>,  true, false, false, false>,
    <  27241, [   -86,  -278,  -182,  -182,   -38,   -38,   -38,   -38,   -22,   -22,    90,    90,    90,    90,   330,   330 ], <   1798,  1>, <   2273,  1>, false, false, false, false>,
    <  27241, [  -134,  -158,  -158,  -158,  -158,  -150,  -150,  -134,  -134,  -110,  -110,  -110,  -110,   -22,   330,   330 ], <     50,  1>, <   4367,  1>,  true, false, false, false>,
    <  27329, [   126,  -274,  -274,  -274,  -274,  -210,  -210,  -210,  -210,  -130,  -130,   210,   210,   258,   274,   274 ], <   1565, -1>, <   2362, -1>, false,  true, false, false>,
    <  27329, [  -126,   130,   130,   210,   210,   210,   210,   210,   210,   258,   274,   274,   274,   274,   274,   274 ], <   1565,  1>, <   2362,  1>, false,  true, false, false>,
    <  27329, [   -78,  -238,  -238,  -126,  -126,  -126,  -126,   -78,   -78,   130,   130,   210,   210,   210,   210,   226 ], <     86,  1>, <    962,  1>,  true, false, false, false>,
    <  27329, [    78,  -210,  -210,  -130,  -130,  -126,  -126,    78,    78,   126,   126,   210,   210,   226,   238,   238 ], <     86, -1>, <    962, -1>,  true, false, false, false>,
    <  27361, [   142,   -62,   -62,   -38,   -38,    38,    38,    62,    62,   110,   110,   142,   142,   182,   182,   210 ], <    689,  1>, <   2523,  1>,  true, false, false, false>,
    <  27361, [  -142,  -182,  -182,  -142,  -142,  -110,  -110,   -62,   -62,   -62,   -62,   -38,   -38,   -38,   -38,   210 ], <    689, -1>, <   2523, -1>,  true, false, false, false>,
    <  27397, [  -250,  -250,  -250,    74,    74,    74,    74,    98,    98,    98,    98,   246,   278,   278,   318,   318 ], <   2455,  1>, <   6699, -1>,  true, false, false, false>,
    <  27397, [   250,  -318,  -318,  -278,  -278,   -98,   -98,   -74,   -74,    74,    74,    98,    98,   246,   250,   250 ], <   2455, -1>, <   6699,  1>,  true, false, false, false>,
    <  27397, [   -38,  -318,  -318,  -282,  -110,  -110,   -58,   -58,   -42,   -42,    42,    42,    58,    58,   218,   218 ], <    506, -1>, <   4073,  1>, false, false, false, false>,
    <  27397, [    38,  -282,  -218,  -218,    42,    42,    42,    42,    58,    58,    58,    58,   110,   110,   318,   318 ], <    506,  1>, <   4073, -1>, false, false, false, false>,
    <  27529, [   -70,  -150,  -150,  -118,   -70,   -70,   -70,   -70,   -70,   -70,    10,    10,    10,    10,    10,    10 ], <   5460,  1>, <   7308,  1>, false,  true, false, false>,
    <  27529, [    70,  -118,   -70,   -70,   -10,   -10,   -10,   -10,    10,    10,    70,    70,    70,    70,   150,   150 ], <   5460, -1>, <   7308, -1>, false,  true, false, false>,
    <  27617, [   -10,  -202,  -202,  -162,  -162,  -126,  -126,   -14,   126,   126,   162,   162,   238,   238,   246,   246 ], <    405,  1>, <   1232,  1>, false, false, false, false>,
    <  27617, [   258,  -238,  -238,   -46,   -46,   -46,   -46,   106,   106,   138,   138,   138,   138,   210,   258,   258 ], <   1586, -1>, <   2769, -1>,  true, false, false, false>,
    <  27617, [    10,  -246,  -246,  -238,  -238,  -162,  -162,  -162,  -162,   -14,   126,   126,   126,   126,   202,   202 ], <    405, -1>, <   1232, -1>, false, false, false, false>,
    <  27617, [  -258,  -258,  -258,  -138,  -138,  -106,  -106,   -46,   -46,    46,    46,   138,   138,   210,   238,   238 ], <   1586,  1>, <   2769,  1>,  true, false, false, false>,
    <  27653, [  -158,  -294,  -294,  -114,  -114,   -54,   -54,     6,    54,    54,   114,   114,   186,   186,   226,   226 ], <    870, -1>, <   6730,  1>, false, false, false, false>,
    <  27653, [   158,  -226,  -226,  -186,  -186,  -114,  -114,  -114,  -114,     6,    54,    54,    54,    54,   294,   294 ], <    870,  1>, <   6730, -1>, false, false, false, false>,
    <  27697, [    98,  -222,  -222,  -158,   -14,   -14,   -14,   -14,    10,    10,    10,    10,    98,    98,   186,   186 ], <     60, -1>, <    641, -1>,  true, false, false, false>,
    <  27697, [   -98,  -186,  -186,  -158,   -98,   -98,   -14,   -14,   -10,   -10,    10,    10,    14,    14,   222,   222 ], <     60,  1>, <    641,  1>,  true, false, false, false>,
    <  27793, [   -94,  -254,  -254,  -182,  -182,  -182,  -182,  -134,  -134,  -134,  -134,  -110,   -94,   -94,   290,   290 ], <     62,  1>, <   3270,  1>,  true, false, false, false>,
    <  27793, [    94,  -290,  -290,  -182,  -182,  -134,  -134,  -110,    94,    94,   134,   134,   182,   182,   254,   254 ], <     62, -1>, <   3270, -1>,  true, false, false, false>,
    <  27809, [  -146,  -146,  -146,  -110,  -110,   -30,   -30,   -30,    30,    30,    94,    94,    94,    94,   110,   110 ], <    198, -1>, <   1843, -1>,  true, false, false, false>,
    <  27809, [   -78,  -110,  -110,   -94,   -94,   -94,   -94,   -94,   -94,   -30,   -30,   -30,   146,   146,   146,   146 ], <   6369, -1>, <   8212, -1>, false, false,  true, false>,
    <  27809, [    78,  -146,  -146,   -94,   -94,   -30,    30,    30,    94,    94,    94,    94,   110,   110,   146,   146 ], <   6369,  1>, <   8212,  1>, false, false,  true, false>,
    <  27809, [   146,  -110,  -110,  -110,  -110,   -94,   -94,   -94,   -94,   -30,   -30,   -30,   -30,   -30,   146,   146 ], <    198,  1>, <   1843,  1>,  true, false, false, false>,
    <  27901, [   114,  -146,  -130,  -130,  -122,  -122,   -78,   -78,   122,   122,   130,   130,   210,   210,   330,   330 ], <    632, -1>, <   2708, -1>, false, false, false, false>,
    <  27901, [  -114,  -330,  -330,  -210,  -210,  -146,    78,    78,   122,   122,   122,   122,   130,   130,   130,   130 ], <    632,  1>, <   2708,  1>, false, false, false, false>,
    <  27953, [  -270,  -334,  -334,  -270,  -270,   -62,   -62,   -62,   -62,    50,    66,    66,    66,    66,   242,   242 ], <   3489,  1>, <   7532,  1>,  true, false, false, false>,
    <  27953, [   270,  -242,  -242,   -66,   -66,   -62,   -62,    50,    62,    62,    66,    66,   270,   270,   334,   334 ], <   3489, -1>, <   7532, -1>,  true, false, false, false>,
    <  27961, [  -242,  -274,  -274,  -242,  -242,  -178,  -178,  -170,  -170,  -110,  -110,   110,   110,   178,   178,   234 ], <   3299,  1>, <   3682,  1>,  true, false, false, false>,
    <  27961, [   242,  -178,  -178,  -178,  -178,   110,   110,   110,   110,   170,   170,   234,   242,   242,   274,   274 ], <   3299, -1>, <   3682, -1>,  true, false, false, false>,
    <  28001, [   306,  -206,  -206,  -206,  -206,   -30,   -30,   -30,   -30,    98,    98,   162,   226,   226,   306,   306 ], <   2448,  1>, <   5536,  1>,  true, false, false, false>,
    <  28001, [    78,  -306,  -306,  -226,  -226,   -98,   -98,    30,    30,   162,   206,   206,   226,   226,   306,   306 ], <   1300, -1>, <   1827, -1>, false, false,  true, false>,
    <  28001, [   -78,  -206,  -206,   -30,   -30,    98,    98,   162,   226,   226,   226,   226,   306,   306,   306,   306 ], <   1300,  1>, <   1827,  1>, false, false,  true, false>,
    <  28001, [  -306,  -306,  -306,  -226,  -226,  -206,  -206,   -98,   -98,   -30,   -30,    30,    30,   162,   206,   206 ], <   2448, -1>, <   5536, -1>,  true, false, false, false>,
    <  28109, [    18,  -230,  -230,  -182,  -182,  -178,  -178,   -66,   -66,   -18,    18,    18,    66,    66,   178,   178 ], <   1193, -1>, <   4682, -1>,  true, false, false, false>,
    <  28109, [   -18,   -18,   -18,   -18,    66,    66,    66,    66,   178,   178,   178,   178,   182,   182,   230,   230 ], <   1193,  1>, <   4682,  1>,  true, false, false, false>,
    <  28201, [   154,  -262,  -262,  -262,  -262,  -102,  -102,   -86,   -86,    10,    10,    10,    10,   106,   202,   202 ], <   2827,  1>, <   2978,  1>, false, false, false, false>,
    <  28201, [  -154,  -262,  -262,  -202,  -202,   -10,   -10,    10,    10,    86,    86,   102,   102,   106,   262,   262 ], <   2827, -1>, <   2978, -1>, false, false, false, false>,
    <  28229, [    -6,  -262,  -262,  -254,  -254,  -214,  -214,  -206,  -206,    -6,    -6,   206,   206,   214,   214,   278 ], <   3456, -1>, <   5448, -1>,  true, false, false, false>,
    <  28229, [     6,  -214,  -214,  -214,  -214,  -206,  -206,  -206,  -206,     6,     6,   254,   254,   262,   262,   278 ], <   3456,  1>, <   5448,  1>,  true, false, false, false>,
    <  28277, [   234,  -302,  -302,  -234,  -234,   -42,   -42,   -10,    18,    18,    42,    42,   234,   234,   234,   234 ], <   1255,  1>, <   1566, -1>,  true, false, false, false>,
    <  28277, [  -234,  -234,  -234,   -18,   -18,   -10,    42,    42,    42,    42,   234,   234,   234,   234,   302,   302 ], <   1255, -1>, <   1566,  1>,  true, false, false, false>,
    <  28289, [  -270,  -334,  -334,  -270,  -270,  -270,  -102,  -102,  -102,  -102,   -86,   -86,   162,   162,   162,   162 ], <   2466, -1>, <   4770, -1>,  true, false, false, false>,
    <  28289, [   270,  -270,  -162,  -162,  -102,  -102,    86,    86,   102,   102,   162,   162,   270,   270,   334,   334 ], <   2466,  1>, <   4770,  1>,  true, false, false, false>,
    <  28393, [  -190,   -34,   -34,   -34,   -34,   -34,   -34,   -34,   -34,    26,    26,    34,    34,    34,    34,   154 ], <    184, -1>, <   3026, -1>, false,  true, false, false>,
    <  28393, [   190,   -34,   -34,   -34,   -34,   -34,   -34,   -34,   -34,   -26,   -26,    34,    34,    34,    34,   154 ], <    184,  1>, <   3026,  1>, false,  true, false, false>,
    <  28429, [  -146,  -154,  -154,  -146,  -146,  -118,  -118,  -118,  -118,   -30,   -30,   -30,   -30,    30,   206,   206 ], <     51, -1>, <    948, -1>, false, false, false, false>,
    <  28429, [   146,  -206,  -206,  -118,  -118,   -30,   -30,    30,    30,    30,   118,   118,   146,   146,   154,   154 ], <     51,  1>, <    948,  1>, false, false, false, false>,
    <  28433, [     6,  -150,  -150,  -146,  -146,   -38,   -38,     6,     6,    34,    38,    38,   150,   150,   278,   278 ], <   1332,  1>, <   1605,  1>,  true, false, false, false>,
    <  28433, [   -34,  -238,  -146,  -146,   -94,   -94,   -78,   -78,    78,    78,    94,    94,   126,   126,   142,   142 ], <    515,  1>, <   1977,  1>, false, false, false, false>,
    <  28433, [    34,  -238,  -142,  -142,  -126,  -126,   -94,   -94,   -94,   -94,   -78,   -78,   -78,   -78,   146,   146 ], <    515, -1>, <   1977, -1>, false, false, false, false>,
    <  28433, [    -6,  -278,  -278,    -6,    -6,    34,    38,    38,    38,    38,   146,   146,   150,   150,   150,   150 ], <   1332, -1>, <   1605, -1>,  true, false, false, false>,
    <  28513, [    -2,  -254,  -254,   -34,   -34,    -2,    -2,    -2,    -2,     2,     2,   162,   254,   254,   254,   254 ], <   3589, -1>, <   8632, -1>,  true,  true,  true, false>,
    <  28513, [     2,  -254,  -254,  -254,  -254,  -254,  -254,     2,     2,     2,     2,     2,     2,    34,    34,   162 ], <   3589,  1>, <   8632,  1>,  true,  true,  true, false>,
    <  28517, [  -122,  -254,  -254,  -254,  -254,  -122,  -122,   -42,   -42,    42,    42,    42,    42,    62,    62,    86 ], <    402, -1>, <   2476, -1>,  true, false, false, false>,
    <  28517, [   122,  -254,  -254,   -62,   -62,   -42,   -42,    42,    42,    42,    42,    86,   122,   122,   254,   254 ], <    402,  1>, <   2476,  1>,  true, false, false, false>,
    <  28649, [   150,  -150,  -150,  -106,  -106,   -22,   106,   106,   150,   150,   150,   150,   182,   182,   310,   310 ], <   1285, -1>, <   5202, -1>,  true, false, false, false>,
    <  28649, [  -150,  -310,  -310,  -182,  -182,  -150,  -150,  -150,  -150,  -150,  -150,   -22,   106,   106,   106,   106 ], <   1285,  1>, <   5202,  1>,  true, false, false, false>,
    <  28753, [   -98,  -110,  -110,   -98,   -98,   -98,   -98,    46,    46,    98,    98,   110,   110,   110,   110,   146 ], <   1546, -1>, <   2159, -1>, false,  true, false, false>,
    <  28753, [  -206,  -206,  -206,  -206,  -206,  -206,  -206,   -46,   -46,   -14,   -14,   -14,   -14,   -14,   -14,    18 ], <     75,  1>, <   8651,  1>,  true,  true,  true, false>,
    <  28753, [  -110,  -278,  -278,  -278,  -278,  -214,  -214,  -214,  -214,  -126,  -126,  -110,  -110,   -46,   -46,   114 ], <   1388,  1>, <   3613,  1>,  true, false, false, false>,
    <  28753, [    98,  -110,  -110,  -110,  -110,  -110,  -110,   -46,   -46,    98,    98,    98,    98,    98,    98,   146 ], <   1546,  1>, <   2159,  1>, false,  true, false, false>,
    <  28753, [   110,  -278,  -278,  -214,  -214,    46,    46,   110,   110,   114,   126,   126,   214,   214,   278,   278 ], <   1388, -1>, <   3613, -1>,  true, false, false, false>,
    <  28753, [   206,  -206,  -206,   -14,   -14,    14,    14,    14,    14,    18,    46,    46,   206,   206,   206,   206 ], <     75, -1>, <   8651, -1>,  true,  true,  true, false>,
    <  28753, [   142,  -226,  -226,  -226,  -226,  -226,  -226,  -226,  -226,   -46,    46,    46,   226,   226,   226,   226 ], <    785, -1>, <   4820, -1>, false,  true, false, false>,
    <  28753, [  -142,   -46,   -46,   -46,   226,   226,   226,   226,   226,   226,   226,   226,   226,   226,   226,   226 ], <    785,  1>, <   4820,  1>, false,  true, false, false>,
    <  28921, [   -90,   -90,   -90,   -58,   -58,   -22,   -22,   -10,   -10,    10,    10,    22,    22,   122,   262,   262 ], <    852, -1>, <   3441, -1>, false, false, false, false>,
    <  28921, [    90,  -262,  -262,   -22,   -22,   -22,   -22,    10,    10,    10,    10,    58,    58,    90,    90,   122 ], <    852,  1>, <   3441,  1>, false, false, false, false>,
    <  28921, [   -58,  -230,  -230,  -170,  -170,  -170,  -170,  -166,   -90,   -90,   170,   170,   230,   230,   230,   230 ], <   1800,  1>, <   4345,  1>, false,  true, false, false>,
    <  28921, [    58,  -230,  -230,  -230,  -230,  -230,  -230,  -166,    90,    90,   170,   170,   170,   170,   170,   170 ], <   1800, -1>, <   4345, -1>, false,  true, false, false>,
    <  29009, [    30,  -194,  -194,  -166,  -166,  -126,  -126,  -126,    30,    30,   126,   126,   166,   166,   230,   230 ], <    766,  1>, <   3199,  1>,  true, false, false, false>,
    <  29009, [  -130,  -246,  -246,  -194,  -194,  -130,  -130,   -78,   -78,     2,    78,    78,   166,   166,   246,   246 ], <    879,  1>, <    921,  1>,  true, false, false, false>,
    <  29009, [   130,  -246,  -246,  -246,  -246,  -166,  -166,   -78,   -78,   -78,   -78,     2,   130,   130,   194,   194 ], <    879, -1>, <    921, -1>,  true, false, false, false>,
    <  29009, [   -30,  -230,  -230,  -166,  -166,  -166,  -166,  -126,  -126,  -126,  -126,  -126,   -30,   -30,   194,   194 ], <    766, -1>, <   3199, -1>,  true, false, false, false>,
    <  29017, [  -166,  -182,  -182,   -38,    90,    90,   202,   202,   218,   218,   218,   218,   282,   282,   282,   282 ], <   5097,  1>, <   5470,  1>, false, false, false, false>,
    <  29017, [   166,  -282,  -282,  -218,  -218,  -202,  -202,   -90,   -90,   -38,   182,   182,   218,   218,   282,   282 ], <   5097, -1>, <   5470, -1>, false, false, false, false>,
    <  29017, [  -118,  -182,  -182,   -38,    90,    90,    90,    90,   202,   202,   202,   202,   218,   218,   282,   282 ], <   2978,  1>, <   7229,  1>, false, false, false, false>,
    <  29017, [   118,  -282,  -282,  -218,  -218,  -202,  -202,   -90,   -90,   -38,    90,    90,   182,   182,   202,   202 ], <   2978, -1>, <   7229, -1>, false, false, false, false>,
    <  29129, [    -6,   -86,   -86,   -86,   -86,   -86,   -86,    42,   170,   170,   234,   234,   234,   234,   234,   234 ], <   1190, -1>, <   1896, -1>, false,  true, false, false>,
    <  29129, [     6,  -234,  -234,  -234,  -234,  -170,  -170,   -86,   -86,    42,    86,    86,    86,    86,   234,   234 ], <   1190,  1>, <   1896,  1>, false,  true, false, false>,
    <  29137, [   238,  -338,  -338,  -114,  -114,  -114,  -114,   -82,   -82,   -82,   -82,    18,    82,    82,   114,   114 ], <     67, -1>, <   1052,  1>, false,  true, false, false>,
    <  29137, [  -238,    18,    82,    82,    82,    82,    82,    82,   114,   114,   114,   114,   114,   114,   338,   338 ], <     67,  1>, <   1052, -1>, false,  true, false, false>,
    <  29153, [  -162,  -226,  -226,  -162,  -162,  -126,  -114,  -114,   -30,   -30,    30,    30,    78,    78,   114,   114 ], <    683, -1>, <   3335,  1>,  true, false, false, false>,
    <  29153, [   222,  -318,  -226,  -226,  -210,  -210,  -210,  -210,  -162,  -162,  -162,  -162,   162,   162,   210,   210 ], <    782,  1>, <   1611,  1>, false,  true, false, false>,
    <  29153, [   162,  -126,   -78,   -78,   -30,   -30,   -30,   -30,   114,   114,   114,   114,   162,   162,   226,   226 ], <    683,  1>, <   3335, -1>,  true, false, false, false>,
    <  29153, [  -222,  -318,   162,   162,   162,   162,   162,   162,   210,   210,   210,   210,   210,   210,   226,   226 ], <    782, -1>, <   1611, -1>, false,  true, false, false>,
    <  29201, [   -18,  -210,  -210,   -18,   -18,   -18,   -18,   -18,   -18,    18,    18,    18,   210,   210,   302,   302 ], <    320, -1>, <   2110, -1>, false, false, false, false>,
    <  29201, [    18,  -302,  -302,    18,    18,    18,    18,    18,    18,    18,    18,    18,   210,   210,   210,   210 ], <    320,  1>, <   2110,  1>, false, false, false, false>,
    <  29297, [  -206,   -78,     2,     2,    50,    50,    66,    66,    66,    66,    98,    98,   258,   258,   258,   258 ], <    699,  1>, <   3596,  1>, false, false, false, false>,
    <  29297, [   206,  -258,  -258,   -98,   -98,   -78,   -66,   -66,   -50,   -50,    -2,    -2,    66,    66,   258,   258 ], <    699, -1>, <   3596, -1>, false, false, false, false>,
    <  29537, [  -198,  -238,  -238,   -78,   102,   102,   102,   102,   162,   162,   166,   166,   166,   166,   258,   258 ], <    287,  1>, <   4696,  1>, false, false, false, false>,
    <  29537, [   198,  -258,  -258,  -166,  -166,  -162,  -162,  -102,  -102,   -78,   102,   102,   166,   166,   238,   238 ], <    287, -1>, <   4696, -1>, false, false, false, false>,
    <  29537, [  -102,  -238,  -238,  -206,  -182,  -182,  -102,  -102,   102,   102,   102,   102,   182,   182,   182,   182 ], <   6354, -1>, <   9332, -1>,  true,  true,  true, false>,
    <  29537, [   102,  -206,  -182,  -182,  -102,  -102,   102,   102,   102,   102,   182,   182,   182,   182,   238,   238 ], <   6354,  1>, <   9332,  1>,  true,  true,  true, false>,
    <  29569, [    62,  -130,  -130,   -62,   -62,    62,    62,    62,    62,    62,    62,   126,   126,   130,   130,   258 ], <    754, -1>, <   1134,  1>,  true, false, false, false>,
    <  29569, [   -62,  -126,  -126,   -62,   -62,   -62,   -62,   -62,   -62,   -62,   -62,   130,   130,   130,   130,   258 ], <    754,  1>, <   1134, -1>,  true, false, false, false>,
    <  29629, [   -50,   -66,   -66,   -50,   -50,   -50,    -6,    -6,    -6,    -6,    50,    50,    50,    50,    54,    54 ], <   5025,  1>, <   5302, -1>,  true, false, false, false>,
    <  29629, [    50,   -54,   -54,   -50,   -50,   -50,    -6,    -6,     6,     6,    50,    50,    50,    50,    66,    66 ], <   5025, -1>, <   5302,  1>,  true, false, false, false>,
    <  29717, [   182,  -338,  -338,  -150,  -150,  -150,  -150,  -138,   -66,   -66,   -42,   -42,   -38,   -38,   -38,   -38 ], <   3107,  1>, <   3384, -1>, false, false, false, false>,
    <  29717, [  -182,  -150,  -150,  -138,   -38,   -38,    38,    38,    42,    42,    66,    66,   150,   150,   338,   338 ], <   3107, -1>, <   3384,  1>, false, false, false, false>,
    <  29753, [  -234,  -326,  -150,  -150,  -134,  -134,   -26,   -26,   134,   134,   134,   134,   150,   150,   150,   150 ], <    613, -1>, <   2167, -1>, false,  true, false, false>,
    <  29753, [   234,  -326,  -150,  -150,  -150,  -150,  -150,  -150,  -134,  -134,  -134,  -134,  -134,  -134,    26,    26 ], <    613,  1>, <   2167,  1>, false,  true, false, false>,
    <  29761, [  -158,  -238,  -238,  -238,  -238,  -238,  -238,  -190,  -190,   -62,    18,    18,    18,    18,    18,    18 ], <    979,  1>, <   1559,  1>, false,  true, false, false>,
    <  29761, [   158,  -238,  -238,   -62,   -18,   -18,   -18,   -18,    18,    18,   190,   190,   238,   238,   238,   238 ], <    979, -1>, <   1559, -1>, false,  true, false, false>,
    <  29921, [   150,  -158,  -158,  -142,   -98,   -98,   -74,   -74,    98,    98,   110,   110,   150,   150,   158,   158 ], <   3948,  1>, <   5244,  1>,  true, false, false, false>,
    <  29921, [  -150,  -150,  -150,  -142,  -110,  -110,   -98,   -98,   -98,   -98,    74,    74,   158,   158,   158,   158 ], <   3948, -1>, <   5244, -1>,  true, false, false, false>,
    <  30097, [    14,  -258,  -258,  -210,  -210,  -194,  -194,   -98,   -98,   178,   194,   194,   210,   210,   222,   222 ], <    736, -1>, <   1851, -1>, false, false, false, false>,
    <  30097, [   -14,  -222,  -222,    98,    98,   178,   194,   194,   194,   194,   210,   210,   210,   210,   258,   258 ], <    736,  1>, <   1851,  1>, false, false, false, false>,
    <  30113, [     6,  -230,  -230,  -214,  -214,    46,    46,   114,   214,   214,   214,   214,   230,   230,   230,   230 ], <   2523,  1>, <   2902,  1>, false,  true, false, false>,
    <  30113, [    -6,  -230,  -230,  -214,  -214,   -46,   -46,   114,   214,   214,   214,   214,   230,   230,   230,   230 ], <   2523, -1>, <   2902, -1>, false,  true, false, false>,
    <  30161, [   162,  -110,   -46,   -46,   -30,   -30,   -30,   -30,   162,   162,   210,   210,   210,   210,   338,   338 ], <   2767,  1>, <   4052,  1>,  true, false, false, false>,
    <  30161, [  -162,  -338,  -338,  -210,  -210,  -162,  -162,  -110,   -30,   -30,    30,    30,    46,    46,   210,   210 ], <   2767, -1>, <   4052, -1>,  true, false, false, false>,
    <  30161, [    90,  -286,    90,    90,   106,   106,   198,   198,   198,   198,   246,   246,   246,   246,   338,   338 ], <   2636, -1>, <   9965, -1>, false, false, false, false>,
    <  30161, [   -90,  -338,  -338,  -286,  -246,  -246,  -198,  -198,  -106,  -106,   -90,   -90,   198,   198,   246,   246 ], <   2636,  1>, <   9965,  1>, false, false, false, false>,
    <  30161, [     6,  -338,  -338,  -294,  -294,  -286,   -74,   -74,   -74,   -74,    74,    74,   294,   294,   294,   294 ], <    455,  1>, <   2154,  1>, false,  true, false, false>,
    <  30161, [    -6,  -294,  -294,  -286,   -74,   -74,   -74,   -74,    74,    74,   294,   294,   294,   294,   338,   338 ], <    455, -1>, <   2154, -1>, false,  true, false, false>,
    <  30181, [  -262,  -318,  -318,  -250,  -250,  -230,  -230,  -198,  -198,   -94,   -94,   198,   198,   230,   250,   250 ], <    677, -1>, <   3573, -1>, false, false, false, false>,
    <  30181, [   262,  -198,  -198,  -198,  -198,    94,    94,   230,   230,   230,   250,   250,   250,   250,   318,   318 ], <    677,  1>, <   3573,  1>, false, false, false, false>,
    <  30241, [  -126,  -126,  -126,    98,   146,   146,   146,   146,   146,   146,   146,   146,   258,   258,   290,   290 ], <    222,  1>, <   1090,  1>,  true, false, false, false>,
    <  30241, [   238,  -290,  -290,  -254,  -254,  -230,  -230,  -122,  -122,  -110,   230,   230,   238,   238,   254,   254 ], <   1701,  1>, <   4046,  1>,  true, false, false, false>,
    <  30241, [  -238,  -254,  -254,  -254,  -254,  -238,  -238,  -230,  -230,  -230,  -230,  -110,   122,   122,   290,   290 ], <   1701, -1>, <   4046, -1>,  true, false, false, false>,
    <  30241, [   126,  -290,  -290,  -258,  -258,  -146,  -146,  -146,  -146,    98,   126,   126,   146,   146,   146,   146 ], <    222, -1>, <   1090, -1>,  true, false, false, false>,
    <  30253, [  -238,  -238,  -238,  -226,  -226,   -78,   -78,    14,    78,    78,   170,   170,   226,   226,   346,   346 ], <   3856,  1>, <   4860, -1>,  true, false, false, false>,
    <  30253, [   238,  -346,  -346,  -170,  -170,   -78,   -78,   -78,   -78,    14,   226,   226,   226,   226,   238,   238 ], <   3856, -1>, <   4860,  1>,  true, false, false, false>,
    <  30253, [   -94,  -246,  -246,  -238,  -238,  -114,   -74,   -74,    74,    74,   154,   154,   246,   246,   346,   346 ], <    780,  1>, <   3313,  1>, false, false, false, false>,
    <  30253, [    94,  -346,  -346,  -246,  -246,  -246,  -246,  -154,  -154,  -114,    74,    74,    74,    74,   238,   238 ], <    780, -1>, <   3313, -1>, false, false, false, false>,
    <  30341, [  -150,  -210,  -210,  -190,  -190,  -186,  -186,  -150,  -150,  -150,  -150,   186,   186,   210,   210,   310 ], <   1247,  1>, <   1366,  1>,  true, false, false, false>,
    <  30341, [   150,   150,   150,   150,   150,   186,   186,   186,   186,   190,   190,   210,   210,   210,   210,   310 ], <   1247, -1>, <   1366, -1>,  true, false, false, false>,
    <  30341, [   138,  -190,  -190,  -122,  -122,   -98,   -98,   -42,    90,    90,    98,    98,   122,   122,   138,   138 ], <   8137, -1>, <   8325, -1>,  true, false, false, false>,
    <  30341, [  -138,  -138,  -138,   -90,   -90,   -42,    98,    98,    98,    98,   122,   122,   122,   122,   190,   190 ], <   8137,  1>, <   8325,  1>,  true, false, false, false>,
    <  30449, [  -182,  -286,  -286,  -166,  -166,   -86,   -86,     2,    86,    86,    86,    86,   166,   166,   166,   166 ], <   2939, -1>, <   4760, -1>, false,  true, false, false>,
    <  30449, [   182,  -166,  -166,   -86,   -86,     2,    86,    86,    86,    86,   166,   166,   166,   166,   286,   286 ], <   2939,  1>, <   4760,  1>, false,  true, false, false>,
    <  30529, [  -146,  -270,  -270,   -50,   -50,    -6,    -6,     6,     6,   146,   254,   254,   270,   270,   342,   342 ], <    137,  1>, <   1347,  1>, false, false, false, false>,
    <  30529, [   146,  -342,  -342,  -270,  -270,  -270,  -270,  -254,  -254,    -6,    -6,    -6,    -6,    50,    50,   146 ], <    137, -1>, <   1347, -1>, false, false, false, false>,
    <  30577, [  -174,  -174,  -174,  -158,  -158,  -102,  -102,    10,    10,    10,    10,    82,    82,    82,    82,   162 ], <     43, -1>, <    351, -1>,  true, false, false, false>,
    <  30577, [  -126,  -254,  -254,  -158,  -158,  -142,   -30,   -30,   -30,   -30,     2,     2,    50,    50,    50,    50 ], <     94, -1>, <    234,  1>, false, false, false, false>,
    <  30577, [   174,   -82,   -82,   -10,   -10,    10,    10,    82,    82,   102,   102,   158,   158,   162,   174,   174 ], <     43,  1>, <    351,  1>,  true, false, false, false>,
    <  30577, [   126,  -142,   -50,   -50,   -30,   -30,    -2,    -2,    30,    30,    50,    50,   158,   158,   254,   254 ], <     94,  1>, <    234, -1>, false, false, false, false>,
    <  30637, [  -238,  -238,  -238,  -238,  -238,   -50,   -38,   -38,   -34,   -34,    10,    10,    34,    34,   238,   238 ], <   1639, -1>, <   2110, -1>,  true, false, false, false>,
    <  30637, [   238,  -238,  -238,  -238,  -238,   -50,   -10,   -10,    34,    34,    34,    34,    38,    38,   238,   238 ], <   1639,  1>, <   2110,  1>,  true, false, false, false>,
    <  30689, [  -114,  -226,  -226,  -226,  -226,   -78,   -78,    34,    78,    78,    78,    78,   226,   226,   350,   350 ], <   6978, -1>, <   7039, -1>, false,  true, false, false>,
    <  30689, [   -62,  -350,  -350,  -102,  -102,   -62,   -62,    58,    58,    58,    58,   130,   130,   130,   130,   210 ], <   2680, -1>, <   6779, -1>,  true, false, false, false>,
    <  30689, [   114,  -350,  -350,   -78,   -78,   -78,   -78,   -78,   -78,    34,   226,   226,   226,   226,   226,   226 ], <   6978,  1>, <   7039,  1>, false,  true, false, false>,
    <  30689, [    62,  -130,  -130,   -58,   -58,    58,    58,    62,    62,   102,   102,   130,   130,   210,   350,   350 ], <   2680,  1>, <   6779,  1>,  true, false, false, false>,
    <  30757, [   -62,  -318,  -318,  -294,  -294,  -218,  -198,  -198,   -62,   -62,    62,    62,   250,   250,   294,   294 ], <    716, -1>, <   1889, -1>, false, false, false, false>,
    <  30757, [    62,  -250,  -250,  -218,    62,    62,    62,    62,   198,   198,   294,   294,   294,   294,   318,   318 ], <    716,  1>, <   1889,  1>, false, false, false, false>,
    <  30809, [    38,  -186,  -186,  -166,   -90,   -90,   -74,   -74,   -54,   -54,    54,    54,    70,    70,    74,    74 ], <   2530, -1>, <   3845, -1>, false, false, false, false>,
    <  30809, [   -38,  -166,   -70,   -70,   -54,   -54,   -54,   -54,    74,    74,    74,    74,    90,    90,   186,   186 ], <   2530,  1>, <   3845,  1>, false, false, false, false>,
    <  30817, [    94,  -290,  -290,  -178,  -178,   -78,   -78,    78,    78,    94,    94,    98,   178,   178,   222,   222 ], <    446, -1>, <   9904, -1>,  true, false, false, false>,
    <  30817, [    62,  -290,  -290,  -178,  -178,   -94,   -94,    78,    78,    94,    94,    98,   222,   222,   290,   290 ], <    899, -1>, <   1614, -1>, false, false,  true, false>,
    <  30817, [   -94,  -222,  -222,   -94,   -94,   -78,   -78,   -78,   -78,    98,   178,   178,   178,   178,   290,   290 ], <    446,  1>, <   9904,  1>,  true, false, false, false>,
    <  30817, [   -62,  -222,  -222,   -94,   -94,   -94,   -94,   -78,   -78,    98,   178,   178,   290,   290,   290,   290 ], <    899,  1>, <   1614,  1>, false, false,  true, false>,
    <  30881, [   162,  -350,  -350,   -94,   -30,   -30,   -30,   -30,   -30,   -30,    98,    98,    98,    98,    98,    98 ], <    657,  1>, <   3451, -1>, false,  true, false, false>,
    <  30881, [   186,  -350,  -350,   -78,    -2,    -2,    -2,    -2,    90,    90,    94,    94,    94,    94,   186,   186 ], <    134, -1>, <   3022, -1>,  true, false, false, false>,
    <  30881, [  -162,   -98,   -98,   -98,   -98,   -94,   -30,   -30,    30,    30,    30,    30,    98,    98,   350,   350 ], <    657, -1>, <   3451,  1>, false,  true, false, false>,
    <  30881, [   -78,  -350,  -350,  -214,  -214,  -198,  -198,  -198,  -198,  -174,  -174,  -174,  -174,   -78,   -78,   114 ], <    477, -1>, <   4786, -1>,  true, false, false, false>,
    <  30881, [  -222,  -350,  -350,  -222,  -222,  -222,   -94,   -94,    18,    18,    18,    18,    82,    82,    82,    82 ], <   1982,  1>, <   2791,  1>, false, false, false, false>,
    <  30881, [  -186,  -186,  -186,   -94,   -94,   -90,   -90,   -78,    -2,    -2,     2,     2,    94,    94,   350,   350 ], <    134,  1>, <   3022,  1>,  true, false, false, false>,
    <  30881, [    78,  -198,  -198,  -174,  -174,    78,    78,   114,   174,   174,   198,   198,   214,   214,   350,   350 ], <    477,  1>, <   4786,  1>,  true, false, false, false>,
    <  30881, [   222,  -222,   -82,   -82,   -18,   -18,    18,    18,    82,    82,    94,    94,   222,   222,   350,   350 ], <   1982, -1>, <   2791, -1>, false, false, false, false>,
    <  31081, [   106,  -310,  -310,  -182,  -182,  -150,  -150,   -38,   -38,   -38,   -38,    90,    90,    90,    90,   234 ], <    533,  1>, <   5185,  1>, false, false, false, false>,
    <  31081, [  -106,   -90,   -90,   -38,   -38,    38,    38,    90,    90,   150,   150,   182,   182,   234,   310,   310 ], <    533, -1>, <   5185, -1>, false, false, false, false>,
    <  31121, [  -126,  -126,  -126,   -62,   -62,    82,    82,    82,    82,    82,   130,   130,   162,   162,   162,   162 ], <   4338,  1>, <   4407,  1>,  true, false, false, false>,
    <  31121, [   126,  -162,  -162,  -130,  -130,   -82,   -82,    62,    62,    82,    82,    82,   126,   126,   162,   162 ], <   4338, -1>, <   4407, -1>,  true, false, false, false>,
    <  31153, [  -146,  -306,  -306,  -274,  -274,  -270,  -270,  -146,  -146,    14,    14,   178,   270,   270,   274,   274 ], <   1265, -1>, <   2096, -1>,  true, false, false, false>,
    <  31153, [   146,  -270,  -270,  -270,  -270,   -14,   -14,   146,   146,   178,   274,   274,   274,   274,   306,   306 ], <   1265,  1>, <   2096,  1>,  true, false, false, false>,
    <  31177, [   174,  -190,  -190,   -34,   -34,    34,    34,   110,   110,   174,   174,   190,   190,   250,   342,   342 ], <   1793,  1>, <   1804,  1>,  true, false, false, false>,
    <  31177, [   -82,  -174,  -174,  -110,  -110,   -34,   -34,   110,   110,   174,   174,   190,   190,   250,   342,   342 ], <   2283,  1>, <   7747,  1>, false, false,  true, false>,
    <  31177, [    82,  -342,  -342,  -190,  -190,    34,    34,   110,   110,   110,   110,   174,   174,   174,   174,   250 ], <   2283, -1>, <   7747, -1>, false, false,  true, false>,
    <  31177, [  -174,  -342,  -342,  -174,  -174,  -110,  -110,   -34,   -34,   -34,   -34,   190,   190,   190,   190,   250 ], <   1793, -1>, <   1804, -1>,  true, false, false, false>,
    <  31193, [   -54,  -326,  -326,   -54,   -54,   -54,   -54,   -54,   -54,    90,   346,   346,   346,   346,   346,   346 ], <   1535,  1>, <   2721,  1>, false,  true, false, false>,
    <  31193, [    54,  -346,  -346,  -346,  -346,   -54,   -54,    54,    54,    54,    54,    90,   326,   326,   346,   346 ], <   1535, -1>, <   2721, -1>, false,  true, false, false>,
    <  31237, [   -38,  -298,  -298,   -82,   -82,   -62,   -62,   -38,   -38,    82,    82,    90,    90,   278,   298,   298 ], <   1613, -1>, <   8944, -1>,  true, false, false, false>,
    <  31237, [    38,   -90,   -90,    38,    38,    62,    62,    82,    82,    82,    82,   278,   298,   298,   298,   298 ], <   1613,  1>, <   8944,  1>,  true, false, false, false>,
    <  31249, [   146,  -110,  -110,   -30,   -30,   -14,   -14,   -14,   -14,   130,   130,   146,   178,   178,   178,   178 ], <   2034,  1>, <   4169,  1>, false, false, false, false>,
    <  31249, [    30,  -222,  -222,  -210,  -210,   -18,   -18,    18,    18,    30,    30,   110,   110,   210,   222,   222 ], <   1134, -1>, <   2227, -1>,  true, false, false, false>,
    <  31249, [  -146,  -178,  -178,  -130,  -130,   -14,   -14,    14,    14,    30,    30,   110,   110,   146,   178,   178 ], <   2034, -1>, <   4169, -1>, false, false, false, false>,
    <  31249, [   -30,  -222,  -222,  -222,  -222,  -110,  -110,   -30,   -30,    18,    18,    18,    18,   210,   210,   210 ], <   1134,  1>, <   2227,  1>,  true, false, false, false>,
    <  31249, [    70,  -298,  -298,  -218,  -218,  -106,  -106,   -94,    70,    70,   110,   110,   218,   218,   298,   298 ], <    526,  1>, <   6068,  1>,  true, false,  true, false>,
    <  31249, [  -230,  -222,  -214,  -214,  -110,  -110,   -26,   -26,   -26,   -26,    26,    26,   214,   214,   214,   214 ], <   5025, -1>, <   6524, -1>, false,  true, false, false>,
    <  31249, [   218,  -110,  -110,  -106,  -106,  -106,  -106,   -94,    70,    70,    70,    70,   218,   218,   298,   298 ], <    153, -1>, <   2740, -1>,  true, false,  true, false>,
    <  31249, [   -70,  -298,  -298,  -298,  -298,  -218,  -218,  -218,  -218,  -110,  -110,   -94,   -70,   -70,   106,   106 ], <    526, -1>, <   6068, -1>,  true, false,  true, false>,
    <  31249, [   230,  -222,  -214,  -214,   -26,   -26,   -26,   -26,    26,    26,   110,   110,   214,   214,   214,   214 ], <   5025,  1>, <   6524,  1>, false,  true, false, false>,
    <  31249, [  -218,  -298,  -298,  -218,  -218,  -106,  -106,   -94,   -70,   -70,    70,    70,   106,   106,   110,   110 ], <    153,  1>, <   2740,  1>,  true, false,  true, false>,
    <  31397, [   282,  -286,  -286,  -186,  -186,  -154,  -154,   102,   154,   154,   186,   186,   282,   282,   322,   322 ], <    556, -1>, <    918,  1>,  true, false, false, false>,
    <  31397, [  -282,  -322,  -322,  -282,  -282,   102,   154,   154,   154,   154,   186,   186,   186,   186,   286,   286 ], <    556,  1>, <    918, -1>,  true, false, false, false>,
    <  31481, [   -22,   -22,   -22,   -22,   -22,   -22,   -22,    -6,   186,   186,   186,   186,   186,   186,   218,   218 ], <   1882,  1>, <   9622,  1>, false,  true, false, false>,
    <  31481, [    22,  -218,  -218,  -186,  -186,  -186,  -186,   -22,   -22,    -6,    22,    22,    22,    22,   186,   186 ], <   1882, -1>, <   9622, -1>, false,  true, false, false>,
    <  31601, [    66,    50,    50,    50,    50,    50,    50,    50,    50,    50,    66,    66,    66,    66,    66,    66 ], <   1460,  1>, <   6214,  1>, false,  true, false, false>,
    <  31601, [   -66,   -66,   -66,   -66,   -66,   -50,   -50,   -50,   -50,   -50,   -50,    50,    50,    50,    66,    66 ], <   1460, -1>, <   6214, -1>, false,  true, false, false>,
    <  31649, [    30,  -270,  -270,  -114,  -114,   -94,    30,    30,   114,   114,   158,   158,   270,   270,   350,   350 ], <    773, -1>, <   6652, -1>,  true, false, false, false>,
    <  31649, [   -30,  -350,  -350,  -270,  -270,  -270,  -270,  -158,  -158,   -94,   -30,   -30,   114,   114,   114,   114 ], <    773,  1>, <   6652,  1>,  true, false, false, false>,
    <  31721, [  -186,  -186,  -186,  -150,  -122,  -122,  -114,  -114,   -66,   -66,    66,    66,   114,   114,   230,   230 ], <    576, -1>, <   2168, -1>,  true, false, false, false>,
    <  31721, [   186,  -230,  -230,  -150,    66,    66,    66,    66,   114,   114,   114,   114,   122,   122,   186,   186 ], <    576,  1>, <   2168,  1>,  true, false, false, false>,
    <  31729, [  -158,  -270,   -86,   -86,   -86,   -86,    98,    98,   130,   130,   250,   250,   250,   250,   354,   354 ], <   2013,  1>, <   3664,  1>, false, false, false, false>,
    <  31729, [   158,  -354,  -354,  -270,  -250,  -250,  -130,  -130,   -98,   -98,   -86,   -86,    86,    86,   250,   250 ], <   2013, -1>, <   3664, -1>, false, false, false, false>,
    <  31817, [  -222,  -258,  -258,  -258,  -258,  -222,  -222,    58,    58,   222,   222,   222,   222,   258,   258,   314 ], <    811, -1>, <   5204, -1>,  true,  true,  true, false>,
    <  31817, [   222,  -258,  -258,  -258,  -258,  -222,  -222,   -58,   -58,   222,   222,   222,   222,   258,   258,   314 ], <    811,  1>, <   5204,  1>,  true,  true,  true, false>,
    <  31849, [  -146,  -330,  -330,  -210,  -210,  -146,  -146,  -142,  -142,   -38,   110,   110,   142,   142,   210,   210 ], <   1827,  1>, <   3545,  1>,  true, false, false, false>,
    <  31849, [   146,  -210,  -210,  -210,  -210,  -110,  -110,   -38,   142,   142,   142,   142,   146,   146,   330,   330 ], <   1827, -1>, <   3545, -1>,  true, false, false, false>,
    <  31873, [   114,  -238,  -238,  -238,  -238,    66,    66,    66,    66,    66,   274,   274,   274,   274,   306,   306 ], <   9018,  1>, <  10343,  1>, false, false, false, false>,
    <  31873, [  -114,  -306,  -306,  -274,  -274,  -238,  -238,   -66,   -66,   -66,   -66,    66,   238,   238,   274,   274 ], <   9018, -1>, <  10343, -1>, false, false, false, false>,
    <  32009, [   -18,  -250,  -250,  -202,  -202,  -202,  -202,  -186,  -186,  -186,  -186,    90,   186,   186,   202,   202 ], <     53, -1>, <   4139, -1>, false,  true, false, false>,
    <  32009, [    18,  -202,  -202,  -202,  -202,  -186,  -186,  -186,  -186,    90,   186,   186,   202,   202,   250,   250 ], <     53,  1>, <   4139,  1>, false,  true, false, false>,
    <  32057, [   186,  -358,  -358,  -198,  -150,  -150,  -150,  -150,  -150,  -150,   -86,   -86,   -86,   -86,   -86,   -86 ], <    257,  1>, <   1522, -1>, false,  true, false, false>,
    <  32057, [  -186,  -198,  -150,  -150,   -86,   -86,    86,    86,    86,    86,   150,   150,   150,   150,   358,   358 ], <    257, -1>, <   1522,  1>, false,  true, false, false>,
    <  32089, [   -70,   -70,   -70,   -70,   -70,   -14,   -14,   -14,   -14,   250,   266,   266,   274,   274,   274,   274 ], <   1440,  1>, <   4239,  1>,  true, false, false, false>,
    <  32089, [    70,  -274,  -274,  -266,  -266,   -14,   -14,    14,    14,    70,    70,    70,    70,   250,   274,   274 ], <   1440, -1>, <   4239, -1>,  true, false, false, false>,
    <  32233, [  -226,  -346,  -346,  -274,  -274,  -258,  -258,  -226,  -226,   -46,   -46,    46,    46,   154,   274,   274 ], <   2219,  1>, <   3297,  1>,  true, false, false, false>,
    <  32233, [   226,  -274,  -274,  -274,  -274,    46,    46,    46,    46,   154,   226,   226,   258,   258,   346,   346 ], <   2219, -1>, <   3297, -1>,  true, false, false, false>,
    <  32297, [  -150,  -358,  -358,  -102,  -102,  -102,  -102,  -102,  -102,   -86,   -86,    42,   154,   154,   154,   154 ], <   1050,  1>, <   3739,  1>, false, false, false, false>,
    <  32297, [   150,  -154,  -154,  -102,  -102,    42,    86,    86,   102,   102,   102,   102,   154,   154,   358,   358 ], <   1050, -1>, <   3739, -1>, false, false, false, false>,
    <  32321, [  -190,  -334,  -334,  -222,  -190,  -190,   -78,   -78,   -78,   -78,   -62,   -62,   -62,   -62,   322,   322 ], <   4881,  1>, <   8517, -1>,  true, false, false, false>,
    <  32321, [   190,  -322,  -322,  -222,   -78,   -78,   -62,   -62,    62,    62,    78,    78,   190,   190,   334,   334 ], <   4881, -1>, <   8517,  1>,  true, false, false, false>,
    <  32353, [   -34,  -354,  -354,  -154,  -154,   -34,   -34,   -30,   -30,   -26,   -26,    26,    26,    30,    30,    82 ], <   1627,  1>, <   2122,  1>,  true, false, false, false>,
    <  32353, [   114,   -94,   -94,   -94,   -94,   -94,   -94,   -94,   -14,   -14,   -14,   -14,   -14,   -14,   354,   354 ], <   1997,  1>, <   4696,  1>, false,  true, false, false>,
    <  32353, [  -114,  -354,  -354,   -94,   -94,   -94,   -14,   -14,    14,    14,    14,    14,    94,    94,    94,    94 ], <   1997, -1>, <   4696, -1>, false,  true, false, false>,
    <  32353, [    34,   -30,   -30,   -30,   -30,    26,    26,    26,    26,    34,    34,    82,   154,   154,   354,   354 ], <   1627, -1>, <   2122, -1>,  true, false, false, false>,
    <  32497, [    -2,  -258,  -258,  -238,  -238,  -178,  -178,   -78,    78,    78,   126,   126,   238,   238,   258,   258 ], <   4672, -1>, <   5243, -1>, false, false, false, false>,
    <  32497, [     2,  -238,  -238,  -238,  -238,  -126,  -126,   -78,   -78,   -78,   178,   178,   258,   258,   258,   258 ], <   4672,  1>, <   5243,  1>, false, false, false, false>,
    <  32497, [  -226,  -338,  -338,  -338,  -338,   -46,   -46,    46,    46,    46,    46,    78,    78,   146,   338,   338 ], <   4926,  1>, <   6133,  1>, false,  true, false, false>,
    <  32497, [    62,  -242,  -242,  -242,  -242,  -130,  -130,  -130,  -130,   -78,    78,    78,   130,   130,   242,   242 ], <    111, -1>, <   6775, -1>, false,  true, false, false>,
    <  32497, [   226,   -78,   -78,   -46,   -46,   -46,   -46,   -46,   -46,   146,   338,   338,   338,   338,   338,   338 ], <   4926, -1>, <   6133, -1>, false,  true, false, false>,
    <  32497, [   -62,   -78,   -78,   -78,   130,   130,   130,   130,   130,   130,   242,   242,   242,   242,   242,   242 ], <    111,  1>, <   6775,  1>, false,  true, false, false>,
    <  32537, [    90,  -262,  -262,  -118,  -118,  -118,  -118,   -38,   -38,   -38,   -38,    90,    90,   138,   138,   314 ], <    992, -1>, <   1048,  1>,  true, false, false, false>,
    <  32537, [   -90,  -138,  -138,  -118,  -118,   -90,   -90,   -38,   -38,    38,    38,   118,   118,   262,   262,   314 ], <    992,  1>, <   1048, -1>,  true, false, false, false>,
    <  32609, [    66,  -222,  -222,  -110,  -110,   -30,   -30,   -30,   -30,    -6,    -6,    -6,    -6,   146,   234,   234 ], <   2167, -1>, <   2475, -1>, false, false, false, false>,
    <  32609, [   -66,  -234,  -234,   -30,   -30,    -6,    -6,     6,     6,    30,    30,   110,   110,   146,   222,   222 ], <   2167,  1>, <   2475,  1>, false, false, false, false>,
    <  32633, [   -86,  -246,  -246,    -6,    -6,   114,   114,   114,   114,   226,   226,   226,   226,   314,   346,   346 ], <    996,  1>, <   8993,  1>, false, false, false, false>,
    <  32633, [    86,  -346,  -346,  -226,  -226,  -114,  -114,     6,     6,   114,   114,   226,   226,   246,   246,   314 ], <    996, -1>, <   8993, -1>, false, false, false, false>,
    <  32717, [   -18,  -126,  -126,  -126,  -126,  -114,   -42,   -42,    18,    18,    18,    18,   126,   126,   358,   358 ], <    217, -1>, <   7674, -1>, false, false, false,  true>,
    <  32717, [    18,  -358,  -358,  -126,  -126,  -126,  -126,  -114,   -18,   -18,    18,    18,    42,    42,   126,   126 ], <    217,  1>, <   7674,  1>, false, false, false,  true>,
    <  32833, [  -274,  -274,  -274,  -178,  -178,  -126,  -126,  -114,  -114,   110,   110,   126,   126,   178,   178,   322 ], <   2145, -1>, <   3646, -1>,  true, false, false, false>,
    <  32833, [   274,  -126,  -126,  -126,  -126,  -110,  -110,   114,   114,   178,   178,   178,   178,   274,   274,   322 ], <   2145,  1>, <   3646,  1>,  true, false, false, false>,
    <  32941, [   -30,  -358,  -358,  -170,  -170,  -130,   -78,   -78,   -30,   -30,   -30,   -30,    30,    30,   170,   170 ], <   1776, -1>, <   1905,  1>, false, false, false, false>,
    <  32941, [    30,  -130,   -30,   -30,   -30,   -30,    30,    30,    78,    78,   170,   170,   170,   170,   358,   358 ], <   1776,  1>, <   1905, -1>, false, false, false, false>,
    <  32993, [   -30,  -286,  -286,  -286,   -30,   -30,   -30,   -30,   -30,   -30,   -30,   -30,   -30,   -30,   -30,   -30 ], <   9446,  1>, <   9718,  1>,  true, false, false,  true>,
    <  32993, [    30,  -286,   -30,   -30,   -30,   -30,    30,    30,    30,    30,    30,    30,    30,    30,   286,   286 ], <   9446, -1>, <   9718, -1>,  true, false, false,  true>,
    <  33073, [   -66,  -114,  -114,   -66,   -66,   -14,    -2,    -2,    66,    66,   114,   114,   206,   206,   334,   334 ], <    172, -1>, <    327, -1>, false, false, false, false>,
    <  33073, [    66,  -334,  -334,  -206,  -206,   -14,     2,     2,    66,    66,    66,    66,   114,   114,   114,   114 ], <    172,  1>, <    327,  1>, false, false, false, false>,
    <  33161, [  -198,  -246,  -246,  -246,  -246,  -118,    42,    42,   122,   122,   122,   122,   218,   218,   362,   362 ], <   1299,  1>, <   5456,  1>, false, false, false, false>,
    <  33161, [   198,  -362,  -362,  -246,  -246,  -218,  -218,  -122,  -122,  -118,   -42,   -42,   122,   122,   246,   246 ], <   1299, -1>, <   5456, -1>, false, false, false, false>,
    <  33161, [   222,  -362,  -362,  -330,  -330,   -90,   -90,   -74,   -74,    90,    90,    90,   198,   198,   330,   330 ], <    889, -1>, <   3274, -1>, false, false, false, false>,
    <  33161, [  -222,  -330,  -330,  -330,  -330,  -198,  -198,   -90,   -90,   -90,   -90,    74,    74,    90,   362,   362 ], <    889,  1>, <   3274,  1>, false, false, false, false>,
    <  33329, [    -6,  -350,  -350,   -94,   -94,   -66,   -66,   -66,   -66,    66,    66,    94,    94,    94,    94,   290 ], <    889,  1>, <   5091,  1>, false,  true, false, false>,
    <  33329, [     6,   -94,   -94,   -66,   -66,   -66,   -66,    66,    66,    94,    94,    94,    94,   290,   350,   350 ], <    889, -1>, <   5091, -1>, false,  true, false, false>,
    <  33409, [   -50,  -306,  -306,  -302,  -302,  -178,  -178,   -62,   -62,   -50,   -50,    62,    62,   194,   302,   302 ], <   1026, -1>, <   7315, -1>,  true, false, false, false>,
    <  33409, [    50,  -302,  -302,  -302,  -302,   -62,   -62,   -62,   -62,    50,    50,   178,   178,   194,   306,   306 ], <   1026,  1>, <   7315,  1>,  true, false, false, false>,
    <  33469, [   158,  -170,  -170,   -46,   -46,   -46,   -46,    46,    74,    74,    74,    74,   110,   110,   158,   158 ], <   1655, -1>, <   5123,  1>,  true, false, false, false>,
    <  33469, [  -158,  -158,  -158,  -110,  -110,   -74,   -74,   -46,   -46,    46,    46,    46,    74,    74,   170,   170 ], <   1655,  1>, <   5123, -1>,  true, false, false, false>,
    <  33493, [   -74,  -286,  -286,  -286,  -286,  -230,  -230,  -230,  -230,  -218,   -74,   -74,   -10,   -10,   366,   366 ], <    467,  1>, <   1830,  1>,  true, false, false, false>,
    <  33493, [    74,  -366,  -366,  -286,  -286,  -230,  -230,  -218,    10,    10,    74,    74,   230,   230,   286,   286 ], <    467, -1>, <   1830, -1>,  true, false, false, false>,
    <  33521, [  -158,  -206,  -206,  -206,  -206,  -206,  -206,  -110,   -78,   -78,   -78,   -78,   -78,   -78,   178,   178 ], <   3907, -1>, <   6906, -1>, false,  true, false, false>,
    <  33521, [  -258,  -178,  -178,   -66,   -66,   -66,   -66,   -30,   -30,    30,    30,    30,    30,    66,    66,   210 ], <   2471,  1>, <  11615,  1>, false,  true, false, false>,
    <  33521, [   158,  -206,  -206,  -178,  -178,  -110,   -78,   -78,    78,    78,    78,    78,   206,   206,   206,   206 ], <   3907,  1>, <   6906,  1>, false,  true, false, false>,
    <  33521, [   258,   -30,   -30,   -30,   -30,   -30,   -30,    66,    66,    66,    66,    66,    66,   178,   178,   210 ], <   2471, -1>, <  11615, -1>, false,  true, false, false>,
    <  33529, [    94,  -346,  -346,  -322,  -322,  -322,  -322,   -86,   -34,   -34,   -34,   -34,    34,    34,   322,   322 ], <   1360,  1>, <   6074,  1>, false,  true, false, false>,
    <  33529, [   -94,  -322,  -322,  -322,  -322,   -86,   -34,   -34,   -34,   -34,    34,    34,   322,   322,   346,   346 ], <   1360, -1>, <   6074, -1>, false,  true, false, false>,
    <  33569, [  -270,  -270,  -270,  -126,  -126,  -126,  -126,   -94,    82,    82,    82,    82,   290,   290,   322,   322 ], <    318,  1>, <    410,  1>,  true, false, false, false>,
    <  33569, [  -110,  -126,  -126,  -126,  -126,  -126,  -126,   -62,   130,   130,   130,   130,   130,   130,   290,   290 ], <   1103, -1>, <   5184, -1>, false,  true, false, false>,
    <  33569, [   -54,  -182,  -182,   -90,   -90,   -90,   -90,    90,    90,   114,   182,   182,   182,   182,   290,   290 ], <   2029, -1>, <   3179, -1>, false,  true, false, false>,
    <  33569, [    54,  -290,  -290,  -182,  -182,   -90,   -90,   -90,   -90,    90,    90,   114,   182,   182,   182,   182 ], <   2029,  1>, <   3179,  1>, false,  true, false, false>,
    <  33569, [   110,  -290,  -290,  -130,  -130,  -130,  -130,  -126,  -126,   -62,   126,   126,   126,   126,   130,   130 ], <   1103,  1>, <   5184,  1>, false,  true, false, false>,
    <  33569, [   270,  -322,  -322,  -290,  -290,  -126,  -126,   -94,   -82,   -82,    82,    82,   126,   126,   270,   270 ], <    318, -1>, <    410, -1>,  true, false, false, false>,
    <  33601, [   230,  -366,  -230,  -230,  -170,  -170,  -170,  -170,   170,   170,   230,   230,   230,   230,   270,   270 ], <    145,  1>, <    236,  1>,  true,  true,  true, false>,
    <  33601, [  -230,  -366,  -270,  -270,  -230,  -230,  -170,  -170,  -170,  -170,   170,   170,   230,   230,   230,   230 ], <    145, -1>, <    236, -1>,  true,  true,  true, false>,
    <  33617, [  -238,  -302,  -302,  -174,  -174,  -174,  -174,  -174,  -174,  -174,   338,   338,   338,   338,   338,   338 ], <    937,  1>, <   1990,  1>, false,  true, false, false>,
    <  33617, [   238,  -338,  -338,  -338,  -338,  -174,  -174,  -174,   174,   174,   174,   174,   302,   302,   338,   338 ], <    937, -1>, <   1990, -1>, false,  true, false, false>,
    <  33713, [    78,  -270,  -206,  -206,  -174,  -174,   174,   174,   174,   174,   206,   206,   206,   206,   206,   206 ], <    207,  1>, <   2095, -1>, false,  true, false, false>,
    <  33713, [   -78,  -270,  -206,  -206,  -206,  -206,  -206,  -206,  -206,  -206,  -174,  -174,  -174,  -174,  -174,  -174 ], <    207, -1>, <   2095,  1>, false,  true, false, false>,
    <  33809, [   138,  -138,  -138,  -138,  -138,   -90,   -90,   -90,   -90,    90,    90,   130,   130,   138,   138,   162 ], <   1335, -1>, <  14109, -1>, false,  true, false, false>,
    <  33809, [  -138,  -138,  -138,  -138,  -138,  -130,  -130,   -90,   -90,   -90,   -90,    90,    90,   138,   138,   162 ], <   1335,  1>, <  14109,  1>, false,  true, false, false>,
    <  33889, [  -286,  -366,  -366,  -238,  -238,  -158,   -30,   -30,    98,    98,    98,    98,   290,   290,   290,   290 ], <   1760,  1>, <   3842,  1>, false, false, false, false>,
    <  33889, [   286,  -290,  -290,  -158,   -98,   -98,    30,    30,    98,    98,   238,   238,   290,   290,   366,   366 ], <   1760, -1>, <   3842, -1>, false, false, false, false>,
    <  33937, [    82,  -366,  -110,  -110,  -110,  -110,  -110,  -110,    18,    18,    82,    82,    82,    82,    82,    82 ], <   2109,  1>, <   3319,  1>,  true,  true,  true, false>,
    <  33937, [   -82,  -366,  -110,  -110,   -82,   -82,   -82,   -82,   -18,   -18,    82,    82,   110,   110,   110,   110 ], <   2109, -1>, <   3319, -1>,  true,  true,  true, false>,
    <  33941, [   182,  -342,  -342,  -342,  -342,  -226,  -226,  -202,   142,   142,   182,   182,   186,   186,   186,   186 ], <   1387, -1>, <  10735, -1>,  true, false, false, false>,
    <  33941, [  -182,  -342,  -342,  -202,  -186,  -186,  -182,  -182,  -142,  -142,   186,   186,   226,   226,   342,   342 ], <   1387,  1>, <  10735,  1>,  true, false, false, false>,
    <  33997, [   -98,  -182,  -182,  -182,  -182,  -122,  -122,   -98,   -98,    98,    98,    98,    98,   174,   174,   286 ], <    271,  1>, <   2445, -1>,  true, false, false, false>,
    <  33997, [    98,  -182,  -182,  -174,  -174,   -98,   -98,    98,    98,    98,    98,   122,   122,   182,   182,   286 ], <    271, -1>, <   2445,  1>,  true, false, false, false>,
    <  34033, [  -334,  -334,  -334,   -14,    34,    34,    34,    34,   290,   290,   290,   290,   354,   354,   354,   354 ], <    494,  1>, <   4426,  1>,  true, false, false, false>,
    <  34033, [   334,  -354,  -354,  -354,  -354,  -290,  -290,   -34,   -34,   -14,    34,    34,   290,   290,   334,   334 ], <    494, -1>, <   4426, -1>,  true, false, false, false>,
    <  34337, [  -182,  -334,  -334,  -210,  -210,  -210,  -210,    82,   210,   210,   334,   334,   334,   334,   338,   338 ], <    399,  1>, <   5779,  1>, false,  true, false, false>,
    <  34337, [   182,  -338,  -338,  -334,  -334,  -210,  -210,  -210,  -210,    82,   210,   210,   334,   334,   334,   334 ], <    399, -1>, <   5779, -1>, false,  true, false, false>,
    <  34369, [   -82,  -370,  -370,  -210,  -210,   -82,   -82,    -2,    -2,     2,     2,    66,   110,   110,   210,   210 ], <   5637, -1>, <   6275, -1>,  true, false, false, false>,
    <  34369, [    82,  -110,  -110,     2,     2,     2,     2,    66,    82,    82,   210,   210,   210,   210,   370,   370 ], <   5637,  1>, <   6275,  1>,  true, false, false, false>,
    <  34501, [  -278,  -202,   -78,   -78,   -58,   -58,    58,    58,    78,    78,    90,    90,   130,   130,   218,   218 ], <   3759, -1>, <   5070,  1>, false, false, false, false>,
    <  34501, [   278,  -218,  -218,  -202,  -130,  -130,   -90,   -90,   -78,   -78,   -78,   -78,    58,    58,    58,    58 ], <   3759,  1>, <   5070, -1>, false, false, false, false>,
    <  34513, [  -158,  -366,  -366,  -174,  -158,  -158,   -14,   -14,   146,   146,   146,   146,   226,   226,   226,   226 ], <    417,  1>, <   4265,  1>,  true, false, false, false>,
    <  34513, [   158,  -226,  -226,  -174,  -146,  -146,    14,    14,   146,   146,   158,   158,   226,   226,   366,   366 ], <    417, -1>, <   4265, -1>,  true, false, false, false>,
    <  34549, [    74,  -334,  -334,  -234,  -234,   -42,   -42,    42,    42,    74,    74,   118,   234,   234,   370,   370 ], <    680,  1>, <   1223, -1>,  true, false, false, false>,
    <  34549, [   -74,  -370,  -370,   -74,   -74,    42,    42,    42,    42,   118,   234,   234,   234,   234,   334,   334 ], <    680, -1>, <   1223,  1>,  true, false, false, false>,
    <  34721, [   -78,  -350,  -350,  -286,  -286,  -286,  -286,  -286,  -286,   -78,   -78,   -78,   -78,   -78,   -78,   226 ], <   2540,  1>, <   2850,  1>, false,  true, false, false>,
    <  34721, [    78,  -286,  -286,   -78,   -78,    78,    78,    78,    78,   226,   286,   286,   286,   286,   350,   350 ], <   2540, -1>, <   2850, -1>, false,  true, false, false>,
    <  34721, [   -30,  -350,  -350,   -78,   -78,   -78,   -78,   -78,   -78,    50,    50,    50,    50,    50,    50,   226 ], <   3645,  1>, <   5464,  1>, false,  true, false, false>,
    <  34721, [    30,   -78,   -78,   -50,   -50,   -50,   -50,    50,    50,    78,    78,    78,    78,   226,   350,   350 ], <   3645, -1>, <   5464, -1>, false,  true, false, false>,
    <  34849, [  -142,  -286,  -286,  -206,  -206,  -206,  -206,  -158,  -158,  -158,  -158,  -158,  -142,  -142,   -30,   -30 ], <    757,  1>, <   6473,  1>,  true, false, false, false>,
    <  34849, [   142,  -206,  -206,  -158,  -158,  -158,    30,    30,   142,   142,   158,   158,   206,   206,   286,   286 ], <    757, -1>, <   6473, -1>,  true, false, false, false>,
    <  34877, [   158,  -362,  -362,  -290,  -218,  -218,  -142,  -142,  -142,  -142,   158,   158,   162,   162,   162,   162 ], <    221, -1>, <    259,  1>,  true, false, false, false>,
    <  34877, [  -158,  -290,  -162,  -162,  -158,  -158,  -142,  -142,   142,   142,   162,   162,   218,   218,   362,   362 ], <    221,  1>, <    259, -1>,  true, false, false, false>,
    <  34897, [  -158,  -238,  -238,  -158,  -158,  -158,  -158,  -158,  -158,   210,   210,   210,   210,   210,   210,   274 ], <    441,  1>, <   6014,  1>,  true,  true,  true, false>,
    <  34897, [   -94,  -238,  -238,   -94,   -94,   -94,   -94,   -94,   -94,    18,    82,    82,    82,    82,    82,    82 ], <   2185,  1>, <   4442,  1>, false,  true, false, false>,
    <  34897, [    94,   -94,   -94,   -82,   -82,   -82,   -82,    18,    82,    82,    94,    94,    94,    94,   238,   238 ], <   2185, -1>, <   4442, -1>, false,  true, false, false>,
    <  34897, [   158,  -210,  -210,  -210,  -210,  -158,  -158,   158,   158,   158,   158,   210,   210,   238,   238,   274 ], <    441, -1>, <   6014, -1>,  true,  true,  true, false>,
    <  34913, [  -238,  -334,  -334,  -334,  -334,  -270,  -270,  -270,  -270,   -30,    34,    34,    66,    66,   146,   146 ], <   2050,  1>, <   4424,  1>, false, false, false, false>,
    <  34913, [   238,  -334,  -334,  -270,  -270,  -146,  -146,   -66,   -66,   -34,   -34,   -30,   270,   270,   334,   334 ], <   2050, -1>, <   4424, -1>, false, false, false, false>,
    <  35149, [    98,  -142,  -142,  -110,  -110,   -94,   -94,    46,    58,    58,    90,    90,    94,    94,   142,   142 ], <    918,  1>, <   5117,  1>, false, false, false, false>,
    <  35149, [   -98,  -142,  -142,  -142,  -142,   -94,   -94,   -94,   -94,   -90,   -90,   -58,   -58,    46,   110,   110 ], <    918, -1>, <   5117, -1>, false, false, false, false>,
    <  35201, [   114,   -62,   -62,   -62,   -62,   -62,   -62,   130,   130,   258,   258,   258,   258,   258,   258,   290 ], <   7116, -1>, <   8084, -1>, false,  true, false, false>,
    <  35201, [  -114,  -258,  -258,  -258,  -258,  -130,  -130,   -62,   -62,    62,    62,    62,    62,   258,   258,   290 ], <   7116,  1>, <   8084,  1>, false,  true, false, false>,
    <  35257, [    58,  -262,  -262,  -262,  -262,  -166,    42,    42,    42,    42,    58,    58,   106,   106,   282,   282 ], <    773, -1>, <   1731,  1>,  true, false, false, false>,
    <  35257, [   -58,  -282,  -282,  -262,  -262,  -166,  -106,  -106,   -58,   -58,   -42,   -42,    42,    42,   262,   262 ], <    773,  1>, <   1731, -1>,  true, false, false, false>,
    <  35281, [  -338,  -338,  -338,  -174,   -82,   -82,   -82,   -82,    82,    82,    82,    82,   190,   190,   318,   318 ], <    741, -1>, <   1949, -1>,  true, false, false, false>,
    <  35281, [   338,  -318,  -318,  -190,  -190,  -174,    82,    82,    82,    82,    82,    82,    82,    82,   338,   338 ], <    741,  1>, <   1949,  1>,  true, false, false, false>,
    <  35393, [  -230,  -230,  -230,  -110,   -86,   -86,   -14,   -14,    86,    86,    86,    86,   230,   230,   230,   230 ], <    173, -1>, <    208, -1>,  true,  true,  true, false>,
    <  35393, [   174,  -246,  -246,  -154,  -154,  -146,  -146,  -126,  -114,  -114,    14,    14,   154,   154,   246,   246 ], <   1911, -1>, <   4460, -1>, false, false, false, false>,
    <  35393, [  -174,  -246,  -246,  -246,  -246,  -126,   -14,   -14,   114,   114,   146,   146,   154,   154,   154,   154 ], <   1911,  1>, <   4460,  1>, false, false, false, false>,
    <  35393, [   230,  -230,  -230,  -110,   -86,   -86,    14,    14,    86,    86,    86,    86,   230,   230,   230,   230 ], <    173,  1>, <    208,  1>,  true,  true,  true, false>,
    <  35521, [   206,  -370,  -370,  -254,  -254,   -82,   -82,     2,    14,    14,    82,    82,   206,   206,   254,   254 ], <    882, -1>, <   1442, -1>,  true, false, false, false>,
    <  35521, [  -110,  -254,  -110,  -110,  -110,  -110,   -62,   -62,   -62,   -62,   -62,   -62,    66,    66,   370,   370 ], <   1160,  1>, <  13670,  1>, false, false, false,  true>,
    <  35521, [  -206,  -254,  -254,  -254,  -254,  -206,  -206,   -14,   -14,     2,    82,    82,    82,    82,   370,   370 ], <    882,  1>, <   1442,  1>,  true, false, false, false>,
    <  35521, [   110,  -370,  -370,  -254,  -110,  -110,   -66,   -66,   -62,   -62,    62,    62,    62,    62,   110,   110 ], <   1160, -1>, <  13670, -1>, false, false, false,  true>,
    <  35537, [   -78,  -366,  -270,  -270,  -270,  -270,  -270,  -270,   -78,   -78,   -78,   -78,   -78,   -78,    82,    82 ], <   1361,  1>, <   5034,  1>,  true, false, false,  true>,
    <  35537, [    78,  -366,  -270,  -270,   -82,   -82,   -78,   -78,    78,    78,    78,    78,   270,   270,   270,   270 ], <   1361, -1>, <   5034, -1>,  true, false, false,  true>,
    <  35569, [    70,  -290,  -290,  -290,  -290,  -122,  -122,    30,    30,    70,    70,   290,   290,   290,   290,   322 ], <   6183,  1>, <   9675,  1>,  true, false, false, false>,
    <  35569, [   -70,  -290,  -290,  -290,  -290,  -290,  -290,  -290,  -290,   -70,   -70,   -30,   -30,   122,   122,   322 ], <   6183, -1>, <   9675, -1>,  true, false, false, false>,
    <  35753, [  -234,  -246,   -54,   -54,   -26,   -26,   -26,   -26,    26,    26,    54,    54,    54,    54,   374,   374 ], <   1958,  1>, <   5733,  1>, false,  true, false, false>,
    <  35753, [   234,  -374,  -374,  -246,   -54,   -54,   -54,   -54,   -54,   -54,    26,    26,    26,    26,    26,    26 ], <   1958, -1>, <   5733, -1>, false,  true, false, false>,
    <  35801, [  -102,  -102,  -102,  -102,  -102,   -38,    90,    90,   202,   202,   202,   202,   218,   218,   218,   218 ], <   1681,  1>, <   5251,  1>, false, false, false, false>,
    <  35801, [   102,  -218,  -218,  -202,  -202,  -202,  -202,  -102,  -102,   -90,   -90,   -38,   102,   102,   218,   218 ], <   1681, -1>, <   5251, -1>, false, false, false, false>,
    <  35969, [  -290,  -306,  -306,  -290,  -290,  -254,  -114,  -114,   -78,   -78,   -50,   -50,    78,    78,   114,   114 ], <   1874, -1>, <   5725, -1>,  true, false, false, false>,
    <  35969, [   254,  -318,  -318,  -306,  -306,  -130,  -130,  -126,   -50,   -50,   130,   130,   254,   254,   318,   318 ], <    443, -1>, <   5345, -1>,  true, false, false, false>,
    <  35969, [   290,  -254,   -78,   -78,   -78,   -78,    50,    50,   114,   114,   114,   114,   290,   290,   306,   306 ], <   1874,  1>, <   5725,  1>,  true, false, false, false>,
    <  35969, [  -254,  -318,  -318,  -318,  -318,  -254,  -254,  -126,    50,    50,   130,   130,   130,   130,   306,   306 ], <    443,  1>, <   5345,  1>,  true, false, false, false>,
    <  35993, [  -210,  -366,  -366,  -306,  -306,   126,   126,   138,   286,   286,   306,   306,   366,   366,   374,   374 ], <     74,  1>, <    343,  1>, false, false, false, false>,
    <  35993, [   210,  -374,  -374,  -306,  -306,  -306,  -306,  -286,  -286,  -126,  -126,   138,   366,   366,   366,   366 ], <     74, -1>, <    343, -1>, false, false, false, false>,
    <  36073, [   -74,   -74,   -74,   -74,   -74,   -22,   -22,   -10,   -10,    22,    22,    54,    54,    74,    74,   106 ], <   1005, -1>, <   2341,  1>,  true, false, false, false>,
    <  36073, [   158,  -202,  -202,  -202,  -202,   -38,   -38,    38,    38,    38,    38,    54,    54,    58,   202,   202 ], <   1359, -1>, <   5294, -1>, false,  true, false, false>,
    <  36073, [  -158,  -202,  -202,  -202,  -202,   -54,   -54,   -38,   -38,    38,    38,    38,    38,    58,   202,   202 ], <   1359,  1>, <   5294,  1>, false,  true, false, false>,
    <  36073, [    74,   -54,   -54,   -22,   -22,   -22,   -22,    10,    10,    74,    74,    74,    74,    74,    74,   106 ], <   1005,  1>, <   2341, -1>,  true, false, false, false>,
    <  36097, [  -258,  -258,  -258,  -210,  -210,   -46,   -46,     2,    46,    46,   210,   210,   318,   318,   318,   318 ], <   3643, -1>, <   6898, -1>,  true, false, false, false>,
    <  36097, [   258,  -318,  -318,  -318,  -318,   -46,   -46,   -46,   -46,     2,   210,   210,   210,   210,   258,   258 ], <   3643,  1>, <   6898,  1>,  true, false, false, false>,
    <  36161, [    -6,  -250,  -250,  -250,  -250,   -42,   -42,   -42,   -42,    42,    42,   146,   250,   250,   370,   370 ], <   3010, -1>, <   4296, -1>, false,  true, false, false>,
    <  36161, [     6,  -370,  -370,  -250,  -250,  -250,  -250,   -42,   -42,   -42,   -42,    42,    42,   146,   250,   250 ], <   3010,  1>, <   4296,  1>, false,  true, false, false>,
    <  36209, [   234,  -318,  -258,  -258,  -258,  -258,  -206,  -206,   -54,   -54,    94,    94,    94,    94,   234,   234 ], <   8332, -1>, <   9287, -1>,  true, false, false, false>,
    <  36209, [  -234,  -318,  -258,  -258,  -234,  -234,   -94,   -94,    54,    54,    94,    94,   206,   206,   258,   258 ], <   8332,  1>, <   9287,  1>,  true, false, false, false>,
    <  36241, [   350,  -258,  -258,  -130,  -130,  -110,  -110,   -46,   110,   110,   110,   110,   130,   130,   174,   174 ], <   2639, -1>, <  11750, -1>, false, false, false, false>,
    <  36241, [  -350,  -174,  -174,  -110,  -110,  -110,  -110,  -110,  -110,   -46,   130,   130,   130,   130,   258,   258 ], <   2639,  1>, <  11750,  1>, false, false, false, false>,
    <  36277, [   -10,  -190,  -190,  -190,  -190,  -186,  -186,   -86,   -86,   -86,   -86,   -82,   -82,   -10,   -10,   166 ], <    549, -1>, <   5145,  1>,  true, false, false, false>,
    <  36277, [   342,  -210,  -210,  -182,  -182,  -182,  -182,   -82,   -82,   -10,    42,    42,    42,    42,   118,   118 ], <   1924,  1>, <   2637, -1>, false, false, false, false>,
    <  36277, [    10,  -190,  -190,   -86,   -86,    10,    10,    82,    82,    86,    86,   166,   186,   186,   190,   190 ], <    549,  1>, <   5145, -1>,  true, false, false, false>,
    <  36277, [  -342,  -182,  -182,  -118,  -118,   -42,   -42,   -10,    42,    42,    82,    82,   182,   182,   210,   210 ], <   1924, -1>, <   2637,  1>, false, false, false, false>,
    <  36313, [  -226,  -314,  -314,  -270,  -270,  -226,  -226,   -66,   -66,   -18,   -18,    18,    18,   202,   270,   270 ], <    198,  1>, <   3346,  1>,  true, false, false, false>,
    <  36313, [   226,   -18,   -18,   -18,   -18,    66,    66,   202,   226,   226,   270,   270,   270,   270,   314,   314 ], <    198, -1>, <   3346, -1>,  true, false, false, false>,
    <  36677, [   234,  -382,  -382,  -278,  -278,   -62,   -62,   -10,    42,    42,    62,    62,   234,   234,   278,   278 ], <   2353,  1>, <   3284, -1>,  true, false, false, false>,
    <  36677, [  -234,  -278,  -278,  -278,  -278,  -234,  -234,   -62,   -62,   -62,   -62,   -42,   -42,   -10,   382,   382 ], <   2353, -1>, <   3284,  1>,  true, false, false, false>,
    <  36793, [  -186,  -234,  -234,  -186,  -186,    -6,    -6,     6,     6,     6,     6,   150,   150,   186,   186,   186 ], <   3090, -1>, <   3670, -1>, false, false, false,  true>,
    <  36793, [   186,  -150,  -150,    -6,    -6,    -6,    -6,    -6,    -6,   186,   186,   186,   186,   186,   234,   234 ], <   3090,  1>, <   3670,  1>, false, false, false,  true>,
    <  36793, [   306,  -306,  -306,  -306,  -306,  -210,  -210,  -210,  -210,   210,   210,   234,   234,   306,   306,   362 ], <   2826, -1>, <   6615, -1>,  true,  true,  true, false>,
    <  36793, [  -306,  -306,  -306,  -306,  -306,  -234,  -234,  -210,  -210,  -210,  -210,   210,   210,   306,   306,   362 ], <   2826,  1>, <   6615,  1>,  true,  true,  true, false>,
    <  36833, [    54,   -90,   -90,   -90,   -90,   -54,   -54,    54,    54,    54,    54,    90,    90,   178,   286,   286 ], <   3088,  1>, <   5095,  1>, false,  true, false, false>,
    <  36833, [  -306,  -226,  -226,  -226,  -226,  -174,  -174,   174,   174,   174,   174,   226,   226,   286,   286,   354 ], <   1934, -1>, <   4047, -1>, false,  true, false, false>,
    <  36833, [  -370,  -306,  -306,  -306,  -306,   -30,   -30,    30,    30,    30,    30,   286,   286,   290,   306,   306 ], <    846, -1>, <   4210, -1>, false,  true, false, false>,
    <  36833, [   -54,  -286,  -286,   -90,   -90,   -90,   -90,   -54,   -54,    54,    54,    54,    54,    90,    90,   178 ], <   3088, -1>, <   5095, -1>, false,  true, false, false>,
    <  36833, [   306,  -286,  -286,  -174,  -174,  -174,  -174,  -174,  -174,   226,   226,   226,   226,   226,   226,   354 ], <   1934,  1>, <   4047,  1>, false,  true, false, false>,
    <  36833, [   370,  -286,  -286,   -30,   -30,   -30,   -30,   -30,   -30,   290,   306,   306,   306,   306,   306,   306 ], <    846,  1>, <   4210,  1>, false,  true, false, false>,
    <  36913, [   -46,   -14,   -14,     2,     2,     2,     2,     2,     2,    50,   258,   258,   258,   258,   258,   258 ], <    526,  1>, <   5569,  1>, false,  true, false, false>,
    <  36913, [    46,  -258,  -258,  -258,  -258,    -2,    -2,    -2,    -2,     2,     2,    14,    14,    50,   258,   258 ], <    526, -1>, <   5569, -1>, false,  true, false, false>,
    <  36973, [    -2,  -130,  -114,  -114,   -62,   -62,   -62,   -62,    -2,    -2,    10,    10,    10,    10,   326,   326 ], <   2421,  1>, <   4505,  1>,  true, false, false, false>,
    <  36973, [     2,  -326,  -326,  -130,   -62,   -62,   -10,   -10,     2,     2,    10,    10,    62,    62,   114,   114 ], <   2421, -1>, <   4505, -1>,  true, false, false, false>,
    <  37189, [   230,   -66,   -66,    42,    42,    42,    42,   102,   134,   134,   154,   154,   154,   154,   174,   174 ], <   2813,  1>, <   4746,  1>, false, false, false, false>,
    <  37189, [  -230,  -174,  -174,  -154,  -154,  -134,  -134,   -42,   -42,    42,    42,    66,    66,   102,   154,   154 ], <   2813, -1>, <   4746, -1>, false, false, false, false>,
    <  37217, [  -162,  -258,  -258,  -226,  -226,   -18,   -18,    18,    18,    78,    78,   158,   158,   258,   258,   258 ], <   4227,  1>, <   8786,  1>, false, false, false, false>,
    <  37217, [   162,  -158,  -158,   -78,   -78,   -78,   -78,    18,    18,   226,   226,   226,   226,   258,   258,   258 ], <    806, -1>, <   7184, -1>, false, false, false, false>,
    <  37217, [  -162,  -258,  -258,  -226,  -226,   -78,   -78,   -18,   -18,    78,    78,   158,   158,   226,   226,   258 ], <    806,  1>, <   7184,  1>, false, false, false, false>,
    <  37217, [   162,  -158,  -158,   -78,   -78,    18,    18,    18,    18,   226,   226,   258,   258,   258,   258,   258 ], <   4227, -1>, <   8786, -1>, false, false, false, false>,
    <  37361, [  -130,  -370,  -370,  -270,  -270,  -150,  -150,  -130,  -130,    34,   150,   150,   214,   214,   270,   270 ], <   2267,  1>, <  10825,  1>,  true, false, false, false>,
    <  37361, [   130,  -270,  -270,  -270,  -270,  -214,  -214,  -150,  -150,  -150,  -150,    34,   130,   130,   370,   370 ], <   2267, -1>, <  10825, -1>,  true, false, false, false>,
    <  37409, [    62,  -290,  -290,   -90,   -90,   -90,   -90,   -62,    62,    62,    90,    90,    90,    90,   366,   366 ], <   5411, -1>, <   9929, -1>,  true, false, false, false>,
    <  37409, [   -62,  -366,  -366,   -62,   -62,   -62,    90,    90,    90,    90,    90,    90,    90,    90,   290,   290 ], <   5411,  1>, <   9929,  1>,  true, false, false, false>,
    <  37493, [   106,  -334,  -334,  -142,  -142,  -106,  -106,   -86,   -86,   -86,   -86,    86,    86,   106,   106,   118 ], <   2431,  1>, <   4024, -1>, false, false, false,  true>,
    <  37493, [  -106,   -86,   -86,   -86,   -86,    86,    86,   106,   106,   106,   106,   118,   142,   142,   334,   334 ], <   2431, -1>, <   4024,  1>, false, false, false,  true>,
    <  37537, [  -158,  -222,  -222,  -222,  -222,  -158,  -158,  -126,  -126,  -126,  -126,   -62,   -62,    98,   162,   162 ], <   2073,  1>, <  10937,  1>,  true, false, false, false>,
    <  37537, [   158,  -222,  -222,  -162,  -162,  -126,  -126,    62,    62,    98,   126,   126,   158,   158,   222,   222 ], <   2073, -1>, <  10937, -1>,  true, false, false, false>,
    <  37549, [    50,  -114,  -114,   -82,   -82,    50,    50,    82,    82,   114,   114,   186,   186,   238,   346,   346 ], <   1230, -1>, <   2219, -1>,  true, false, false, false>,
    <  37549, [   -50,  -346,  -346,  -186,  -186,   -50,   -50,    82,    82,    82,    82,   114,   114,   114,   114,   238 ], <   1230,  1>, <   2219,  1>,  true, false, false, false>,
    <  37573, [  -154,  -386,  -386,  -294,  -294,  -294,  -294,  -154,  -154,  -134,  -134,  -134,  -134,     6,   158,   158 ], <   5456,  1>, <   8296,  1>,  true, false, false, false>,
    <  37573, [   154,  -294,  -294,  -158,  -158,  -134,  -134,     6,   134,   134,   154,   154,   294,   294,   386,   386 ], <   5456, -1>, <   8296, -1>,  true, false, false, false>,
    <  37657, [  -158,  -158,  -158,   -30,   -30,    30,    30,    30,    30,    74,   158,   158,   158,   158,   378,   378 ], <    227, -1>, <    667, -1>,  true,  true,  true, false>,
    <  37657, [   158,  -378,  -378,  -158,  -158,   -30,   -30,    30,    30,    30,    30,    74,   158,   158,   158,   158 ], <    227,  1>, <    667,  1>,  true,  true,  true, false>,
    <  37693, [   146,  -298,  -298,  -274,  -214,  -214,  -174,  -174,  -174,  -174,   146,   146,   174,   174,   298,   298 ], <   1110, -1>, <  10144, -1>,  true, false, false, false>,
    <  37693, [  -146,  -274,  -174,  -174,  -174,  -174,  -146,  -146,   174,   174,   214,   214,   298,   298,   298,   298 ], <   1110,  1>, <  10144,  1>,  true, false, false, false>,
    <  37861, [   -26,  -262,  -262,  -262,  -262,  -202,  -202,    30,    30,    62,    62,   198,   202,   202,   202,   202 ], <   2406, -1>, <   3113,  1>, false, false, false, false>,
    <  37861, [    26,  -262,  -262,  -202,  -202,   -62,   -62,   -30,   -30,   198,   202,   202,   202,   202,   262,   262 ], <   2406,  1>, <   3113, -1>, false, false, false, false>,
    <  37889, [   174,  -254,  -210,  -210,  -210,  -210,   -30,   -30,    30,    30,   174,   174,   210,   210,   334,   334 ], <   1404, -1>, <   2202, -1>,  true, false, false, false>,
    <  37889, [  -174,  -334,  -334,  -254,  -174,  -174,   -30,   -30,   -30,   -30,   210,   210,   210,   210,   210,   210 ], <   1404,  1>, <   2202,  1>,  true, false, false, false>,
    <  37897, [  -118,  -358,  -358,  -358,  -358,  -262,  -262,    42,    58,    58,   138,   138,   138,   138,   378,   378 ], <   2907, -1>, <   5430, -1>, false, false, false, false>,
    <  37897, [   118,  -378,  -378,  -358,  -358,  -138,  -138,   -58,   -58,    42,   138,   138,   262,   262,   358,   358 ], <   2907,  1>, <   5430,  1>, false, false, false, false>,
    <  38149, [   -86,  -334,  -334,   -86,   -86,   -42,   -42,    22,    42,    42,   122,   122,   334,   334,   386,   386 ], <   3771, -1>, <   5497, -1>,  true, false, false, false>,
    <  38149, [    86,  -386,  -386,  -334,  -334,  -334,  -334,  -122,  -122,    22,    42,    42,    42,    42,    86,    86 ], <   3771,  1>, <   5497,  1>,  true, false, false, false>,
    <  38153, [   246,  -342,  -266,  -266,  -266,  -266,  -186,  -186,  -186,  -186,  -106,  -106,   186,   186,   266,   266 ], <   1023,  1>, <  10440,  1>, false,  true, false, false>,
    <  38153, [  -246,  -342,   106,   106,   186,   186,   186,   186,   186,   186,   266,   266,   266,   266,   266,   266 ], <   1023, -1>, <  10440, -1>, false,  true, false, false>,
    <  38201, [  -138,  -278,  -278,  -170,  -170,  -166,   -38,   -38,    38,    38,    54,    54,   198,   198,   278,   278 ], <   3171, -1>, <   5356, -1>, false, false, false, false>,
    <  38201, [   138,  -278,  -278,  -278,  -278,  -198,  -198,  -166,   -54,   -54,   -38,   -38,   -38,   -38,   170,   170 ], <   3171,  1>, <   5356,  1>, false, false, false, false>,
    <  38201, [  -114,  -170,  -170,  -142,  -142,   -18,   -18,   -18,   -18,    18,    18,   142,   142,   142,   142,   234 ], <   1627,  1>, <   5509,  1>, false,  true, false, false>,
    <  38201, [   114,  -142,  -142,   -18,   -18,   -18,   -18,    18,    18,   142,   142,   142,   142,   170,   170,   234 ], <   1627, -1>, <   5509, -1>, false,  true, false, false>,
    <  38273, [  -242,  -386,  -386,  -246,  -246,  -126,  -114,  -114,    -6,    -6,     6,     6,    30,    30,   246,   246 ], <   2516, -1>, <   4118, -1>, false, false, false, false>,
    <  38273, [   242,  -246,  -246,  -246,  -246,  -126,   -30,   -30,    -6,    -6,    -6,    -6,   114,   114,   386,   386 ], <   2516,  1>, <   4118,  1>, false, false, false, false>,
    <  38273, [    66,  -174,  -174,  -174,  -174,  -126,  -126,   -30,   -30,   114,   114,   114,   114,   194,   386,   386 ], <    671,  1>, <    929,  1>, false, false, false, false>,
    <  38273, [   -66,  -386,  -386,  -174,  -174,  -114,  -114,    30,    30,   114,   114,   126,   126,   174,   174,   194 ], <    671, -1>, <    929, -1>, false, false, false, false>,
    <  38281, [  -134,  -390,  -390,  -294,  -294,  -294,  -294,  -118,    74,    74,   138,   138,   330,   330,   330,   330 ], <   2211, -1>, <   6831,  1>, false, false, false, false>,
    <  38281, [  -278,  -390,  -390,   -38,   -38,   -38,   -38,    42,    42,    42,    42,    42,    58,    58,    58,    58 ], <    145,  1>, <   4330,  1>, false, false, false, false>,
    <  38281, [   278,   -58,   -58,   -58,   -58,   -42,   -42,   -38,   -38,    38,    38,    42,    42,    42,   390,   390 ], <    145, -1>, <   4330, -1>, false, false, false, false>,
    <  38281, [   134,  -330,  -330,  -294,  -294,  -138,  -138,  -118,   -74,   -74,   294,   294,   330,   330,   390,   390 ], <   2211,  1>, <   6831, -1>, false, false, false, false>,
    <  38321, [   270,  -370,  -370,  -230,  -230,  -126,   -50,   -50,    50,    50,   230,   230,   270,   270,   294,   294 ], <    955,  1>, <   8616,  1>,  true, false, false, false>,
    <  38321, [  -270,  -294,  -294,  -270,  -270,  -230,  -230,  -230,  -230,  -126,    50,    50,    50,    50,   370,   370 ], <    955, -1>, <   8616, -1>,  true, false, false, false>,
    <  38557, [  -146,  -146,  -146,   182,   182,   202,   202,   202,   202,   254,   254,   290,   290,   290,   290,   302 ], <    342, -1>, <  11244,  1>,  true, false, false, false>,
    <  38557, [   146,  -290,  -290,  -254,  -254,  -202,  -202,  -182,  -182,   146,   146,   202,   202,   290,   290,   302 ], <    342,  1>, <  11244, -1>,  true, false, false, false>,
    <  38569, [  -298,  -282,  -282,  -282,  -282,   -26,   -26,   -26,   -26,    26,    26,    42,   282,   282,   374,   374 ], <   3817,  1>, <  11072, -1>, false,  true, false, false>,
    <  38569, [   298,  -374,  -374,    26,    26,    26,    26,    26,    26,    42,   282,   282,   282,   282,   282,   282 ], <   3817, -1>, <  11072,  1>, false,  true, false, false>,
    <  38593, [  -366,  -366,  -366,  -270,  -270,   -46,   -46,   -46,   -46,   114,   114,   130,   354,   354,   354,   354 ], <    286,  1>, <   2756,  1>,  true, false, false, false>,
    <  38593, [  -174,  -182,  -182,  -174,  -174,    10,    10,    10,    10,   114,   114,   242,   338,   338,   338,   338 ], <    877, -1>, <   3613, -1>,  true, false, false, false>,
    <  38593, [   174,  -338,  -338,  -114,  -114,   -10,   -10,    10,    10,   174,   174,   182,   182,   242,   338,   338 ], <    877,  1>, <   3613,  1>,  true, false, false, false>,
    <  38593, [   366,  -354,  -354,  -114,  -114,   -46,   -46,    46,    46,   130,   270,   270,   354,   354,   366,   366 ], <    286, -1>, <   2756, -1>,  true, false, false, false>,
    <  38713, [  -158,  -234,  -234,  -234,  -234,  -206,  -206,  -158,  -158,  -154,  -154,  -154,  -154,   -86,   -86,   -22 ], <   1201, -1>, <   7531, -1>,  true, false, false, false>,
    <  38713, [   158,  -234,  -234,  -154,  -154,   -22,    86,    86,   154,   154,   158,   158,   206,   206,   234,   234 ], <   1201,  1>, <   7531,  1>,  true, false, false, false>,
    <  38737, [    86,  -358,  -358,  -278,  -278,  -158,   278,   278,   278,   278,   318,   318,   358,   358,   358,   358 ], <    320,  1>, <   3102,  1>, false,  true, false, false>,
    <  38737, [   -86,  -358,  -358,  -318,  -318,  -278,  -278,  -158,   278,   278,   278,   278,   358,   358,   358,   358 ], <    320, -1>, <   3102, -1>, false,  true, false, false>,
    <  39041, [  -134,  -122,  -122,  -122,  -122,   -86,   -86,    50,    50,    82,    86,    86,    86,    86,   122,   122 ], <    349, -1>, <   4838, -1>, false,  true, false, false>,
    <  39041, [   134,  -122,  -122,  -122,  -122,   -86,   -86,   -50,   -50,    82,    86,    86,    86,    86,   122,   122 ], <    349,  1>, <   4838,  1>, false,  true, false, false>,
    <  39209, [  -106,  -394,  -394,  -246,  -106,  -106,   -30,   -30,   -30,   -30,    30,    30,    30,    30,   102,   102 ], <   7125, -1>, <  12276, -1>,  true, false, false, false>,
    <  39209, [   106,  -246,  -102,  -102,   -30,   -30,   -30,   -30,   -30,   -30,   -30,   -30,   106,   106,   394,   394 ], <   7125,  1>, <  12276,  1>,  true, false, false, false>,
    <  39217, [  -242,  -242,  -242,   -78,   -78,   -34,   -34,   -14,   -14,    14,    14,    78,    78,   222,   222,   306 ], <    706, -1>, <   6696, -1>,  true, false, false, false>,
    <  39217, [    62,  -242,  -242,  -138,  -138,    34,    62,    62,   102,   102,   138,   138,   222,   222,   242,   242 ], <    281,  1>, <   2707,  1>,  true, false, false, false>,
    <  39217, [   242,  -222,  -222,   -78,   -78,   -78,   -78,   -14,   -14,   -14,   -14,    34,    34,   242,   242,   306 ], <    706,  1>, <   6696,  1>,  true, false, false, false>,
    <  39217, [   -62,  -222,  -222,  -102,  -102,   -62,   -62,    34,   138,   138,   138,   138,   242,   242,   242,   242 ], <    281, -1>, <   2707, -1>,  true, false, false, false>,
    <  39217, [    22,  -318,   -38,   -38,   -22,   -22,    22,    22,    38,    38,    38,    38,   182,   182,   222,   222 ], <     94,  1>, <   2011,  1>, false, false, false,  true>,
    <  39217, [   -22,  -318,  -222,  -222,  -182,  -182,   -38,   -38,    22,    22,    22,    22,    38,    38,    38,    38 ], <     94, -1>, <   2011, -1>, false, false, false,  true>,
    <  39229, [    62,  -386,  -386,  -254,  -254,  -254,  -254,   -10,   -10,    22,    22,    50,    50,    50,    50,   190 ], <   1509, -1>, <   5979, -1>, false, false, false, false>,
    <  39229, [   -62,  -254,  -254,   -50,   -50,   -22,   -22,    10,    10,    50,    50,   190,   254,   254,   386,   386 ], <   1509,  1>, <   5979,  1>, false, false, false, false>,
    <  39233, [  -274,  -258,  -258,  -126,  -110,  -110,   110,   110,   126,   126,   174,   174,   254,   254,   258,   258 ], <    459, -1>, <    954, -1>, false, false, false, false>,
    <  39233, [   274,  -254,  -254,  -174,  -174,  -126,  -126,  -126,  -110,  -110,  -110,  -110,   258,   258,   258,   258 ], <    459,  1>, <    954,  1>, false, false, false, false>,
    <  39233, [   126,  -386,  -386,  -206,  -206,   -78,   -78,   -34,   -34,    78,    78,   206,   206,   254,   254,   258 ], <    185, -1>, <   8427, -1>, false, false, false, false>,
    <  39233, [  -126,  -254,  -254,  -206,  -206,  -206,  -206,   -78,   -78,   -78,   -78,    34,    34,   258,   386,   386 ], <    185,  1>, <   8427,  1>, false, false, false, false>,
    <  39857, [   -82,  -290,  -290,  -270,  -222,  -222,   -50,   -50,    78,    78,   222,   222,   290,   290,   398,   398 ], <   3632, -1>, <   7021, -1>, false, false, false, false>,
    <  39857, [  -114,  -114,  -114,  -114,  -114,  -114,  -114,   -78,    78,    78,   114,   114,   114,   114,   398,   398 ], <   1907, -1>, <   9854, -1>, false, false, false,  true>,
    <  39857, [    78,  -290,  -290,  -270,   -78,   -78,   -50,   -50,    50,    50,    78,    78,   222,   222,   398,   398 ], <   5385, -1>, <   6406, -1>, false, false, false, false>,
    <  39857, [   -78,  -398,  -398,  -270,  -222,  -222,   -78,   -78,   -78,   -78,    50,    50,    50,    50,   290,   290 ], <   5385,  1>, <   6406,  1>, false, false, false, false>,
    <  39857, [    78,  -114,  -114,  -114,  -114,  -114,  -114,   -78,   -78,   -78,    78,    78,   114,   114,   398,   398 ], <   5834, -1>, <   8756, -1>, false, false, false,  true>,
    <  39857, [   114,  -398,  -398,   -78,   -78,   -78,   114,   114,   114,   114,   114,   114,   114,   114,   114,   114 ], <   1907,  1>, <   9854,  1>, false, false, false,  true>,
    <  39857, [    82,  -398,  -398,  -270,  -222,  -222,  -222,  -222,   -78,   -78,    50,    50,   290,   290,   290,   290 ], <   3632,  1>, <   7021,  1>, false, false, false, false>,
    <  39857, [   -78,  -398,  -398,   -78,   -78,   -78,   -78,   -78,   114,   114,   114,   114,   114,   114,   114,   114 ], <   5834,  1>, <   8756,  1>, false, false, false,  true>,
    <  39929, [    98,  -162,  -162,  -162,  -162,   -98,   -98,   -98,   -98,    98,    98,   162,   162,   346,   346,   362 ], <    327, -1>, <    965, -1>,  true,  true,  true, false>,
    <  39929, [   -98,  -346,  -346,  -162,  -162,  -162,  -162,   -98,   -98,   -98,   -98,    98,    98,   162,   162,   362 ], <    327,  1>, <    965,  1>,  true,  true,  true, false>,
    <  40009, [  -154,  -238,  -238,  -182,  -130,  -130,     6,     6,   130,   130,   166,   166,   230,   230,   238,   238 ], <   1640, -1>, <   4175, -1>, false, false, false, false>,
    <  40009, [   154,  -238,  -238,  -238,  -238,  -230,  -230,  -182,  -166,  -166,    -6,    -6,   130,   130,   130,   130 ], <   1640,  1>, <   4175,  1>, false, false, false, false>,
    <  40129, [   166,  -314,  -314,  -314,  -314,  -246,  -246,    18,   246,   246,   246,   246,   270,   270,   314,   314 ], <   1902,  1>, <  12223,  1>, false,  true, false, false>,
    <  40129, [  -166,  -314,  -314,  -314,  -314,  -270,  -270,  -246,  -246,    18,   246,   246,   246,   246,   314,   314 ], <   1902, -1>, <  12223, -1>, false,  true, false, false>,
    <  40237, [  -242,  -254,  -254,  -254,  -254,  -242,  -242,    62,    62,   102,   102,   154,   154,   154,   154,   286 ], <    174,  1>, <    677,  1>,  true, false, false, false>,
    <  40237, [   242,  -254,  -254,  -154,  -154,  -102,  -102,   -62,   -62,   154,   154,   242,   242,   254,   254,   286 ], <    174, -1>, <    677, -1>,  true, false, false, false>,
    <  40433, [  -174,  -334,  -334,  -174,  -174,    66,    66,    66,    66,   178,   194,   194,   194,   194,   210,   210 ], <   1428,  1>, <   2703,  1>,  true, false, false, false>,
    <  40433, [   174,  -210,  -210,  -194,  -194,   -66,   -66,    66,    66,   174,   174,   178,   194,   194,   334,   334 ], <   1428, -1>, <   2703, -1>,  true, false, false, false>,
    <  40577, [   258,  -382,  -382,    18,    18,    18,    18,    18,    18,    18,    18,   130,   258,   258,   258,   258 ], <   7423,  1>, <  11037,  1>,  true, false, false, false>,
    <  40577, [  -258,  -258,  -258,  -258,  -258,   -18,   -18,   -18,   -18,    18,    18,    18,    18,   130,   382,   382 ], <   7423, -1>, <  11037, -1>,  true, false, false, false>,
    <  40609, [  -242,  -350,  -242,  -242,  -210,  -210,   -46,   -46,   -34,   -34,    34,    34,    46,    46,   270,   270 ], <   4840, -1>, <   8609, -1>, false, false,  true, false>,
    <  40609, [   -38,  -398,   -38,   -38,   -10,   -10,   -10,   -10,    10,    10,    38,    38,    38,    38,   210,   210 ], <   4616, -1>, <   5013, -1>,  true,  true,  true, false>,
    <  40609, [   242,  -350,  -270,  -270,   -46,   -46,   -46,   -46,    34,    34,    34,    34,   210,   210,   242,   242 ], <   4840,  1>, <   8609,  1>, false, false,  true, false>,
    <  40609, [    38,  -398,  -210,  -210,   -38,   -38,   -10,   -10,   -10,   -10,    10,    10,    38,    38,    38,    38 ], <   4616,  1>, <   5013,  1>,  true,  true,  true, false>,
    <  40609, [    34,  -350,  -270,  -270,  -270,  -270,   -46,   -46,    34,    34,   210,   210,   242,   242,   242,   242 ], <   1089,  1>, <   7643,  1>,  true, false, false, false>,
    <  40609, [   -34,  -350,  -270,  -270,  -242,  -242,  -210,  -210,   -34,   -34,    46,    46,   242,   242,   270,   270 ], <   1089, -1>, <   7643, -1>,  true, false, false, false>,
    <  40949, [   146,  -150,  -150,  -110,  -110,   -42,   -42,    42,    42,    42,    42,   110,   110,   246,   370,   370 ], <    753, -1>, <   6319, -1>, false, false, false, false>,
    <  40949, [  -146,  -370,  -370,   -42,   -42,   -42,   -42,   -42,   -42,   110,   110,   110,   110,   150,   150,   246 ], <    753,  1>, <   6319,  1>, false, false, false, false>,
    <  40961, [    62,  -350,  -350,  -162,  -162,   -66,   -66,     2,    62,    62,    62,    62,   162,   162,   350,   350 ], <    196, -1>, <   3696, -1>,  true, false, false, false>,
    <  40961, [   -62,  -350,  -350,  -350,  -350,   -62,   -62,   -62,   -62,     2,    66,    66,   162,   162,   162,   162 ], <    196,  1>, <   3696,  1>,  true, false, false, false>,
    <  41017, [   -86,  -198,  -198,  -198,  -198,  -198,  -198,  -102,  -102,   -86,   -86,   -86,   -86,   -86,   -86,   186 ], <   1622,  1>, <   2969,  1>,  true,  true,  true, false>,
    <  41017, [   250,  -102,  -102,   122,   122,   122,   122,   122,   122,   138,   138,   138,   138,   138,   138,   282 ], <    578, -1>, <   8025, -1>, false,  true, false, false>,
    <  41017, [    86,  -198,  -198,   -86,   -86,    86,    86,    86,    86,   102,   102,   186,   198,   198,   198,   198 ], <   1622, -1>, <   2969, -1>,  true,  true,  true, false>,
    <  41017, [  -250,  -138,  -138,  -138,  -138,  -122,  -122,  -122,  -122,   102,   102,   122,   122,   138,   138,   282 ], <    578,  1>, <   8025,  1>, false,  true, false, false>,
    <  41081, [   -54,    -6,   170,   170,   234,   234,   250,   250,   250,   250,   298,   298,   298,   298,   298,   298 ], <    454, -1>, <    991,  1>, false, false, false, false>,
    <  41081, [    54,  -298,  -298,  -298,  -298,  -250,  -250,  -234,  -234,  -170,  -170,    -6,   250,   250,   298,   298 ], <    454,  1>, <    991, -1>, false, false, false, false>,
    <  41141, [  -250,  -270,  -270,  -270,  -270,  -250,  -250,  -250,  -250,   -90,   142,   142,   250,   250,   250,   250 ], <   1830,  1>, <   3901, -1>,  true, false, false, false>,
    <  41141, [   250,  -270,  -270,  -250,  -250,  -142,  -142,   -90,   250,   250,   250,   250,   250,   250,   270,   270 ], <   1830, -1>, <   3901,  1>,  true, false, false, false>,
    <  41201, [   178,  -398,  -398,   -78,   -78,   -78,   -78,   -78,   -78,   -78,   -78,   -78,   -78,   -78,   -78,   242 ], <   1473,  1>, <  14652,  1>, false,  true, false, false>,
    <  41201, [  -178,   -78,   -78,   -78,   -78,    78,    78,    78,    78,    78,    78,    78,    78,   242,   398,   398 ], <   1473, -1>, <  14652, -1>, false,  true, false, false>,
    <  41213, [   126,  -318,  -318,  -318,  -318,  -106,  -106,    -2,     2,     2,     2,     2,   126,   126,   406,   406 ], <   1235, -1>, <  14727,  1>,  true, false, false, false>,
    <  41213, [  -126,  -406,  -406,  -318,  -318,  -126,  -126,    -2,    -2,    -2,     2,     2,   106,   106,   318,   318 ], <   1235,  1>, <  14727, -1>,  true, false, false, false>,
    <  41233, [   -46,  -366,  -366,    18,    18,    18,    18,   210,   210,   274,   274,   274,   338,   338,   338,   338 ], <   8259,  1>, <  13160,  1>, false, false, false, false>,
    <  41233, [    46,  -338,  -338,  -274,  -274,  -210,  -210,   -18,   -18,    18,    18,   274,   338,   338,   366,   366 ], <   8259, -1>, <  13160, -1>, false, false, false, false>,
    <  41357, [  -190,  -354,  -190,  -190,   -94,   -94,   -54,   -54,    54,    54,    94,    94,   114,   114,   122,   122 ], <    197,  1>, <   2051,  1>,  true, false, false, false>,
    <  41357, [   190,  -354,  -122,  -122,  -114,  -114,   -94,   -94,   -94,   -94,   -54,   -54,   -54,   -54,   190,   190 ], <    197, -1>, <   2051, -1>,  true, false, false, false>,
    <  41521, [  -122,  -278,  -278,  -230,  -230,   -62,    78,    78,   230,   230,   230,   230,   278,   278,   278,   278 ], <   1435,  1>, <   5900,  1>, false,  true, false, false>,
    <  41521, [   122,  -278,  -278,  -230,  -230,   -78,   -78,   -62,   230,   230,   230,   230,   278,   278,   278,   278 ], <   1435, -1>, <   5900, -1>, false,  true, false, false>,
    <  41593, [   182,  -346,  -346,  -310,  -310,  -166,   -74,   -74,   -74,   -74,    74,    74,   310,   310,   310,   310 ], <   1005,  1>, <   2220,  1>, false,  true, false, false>,
    <  41593, [  -182,  -310,  -310,  -310,  -310,  -310,  -310,  -166,    74,    74,    74,    74,    74,    74,   346,   346 ], <   1005, -1>, <   2220, -1>, false,  true, false, false>,
    <  41597, [   222,  -362,  -362,  -290,  -238,  -238,  -238,  -238,  -222,  -222,  -222,  -222,   -58,   -58,   222,   222 ], <    309, -1>, <   5571,  1>,  true, false, false, false>,
    <  41597, [  -222,  -290,  -238,  -238,  -222,  -222,  -222,  -222,    58,    58,   222,   222,   238,   238,   362,   362 ], <    309,  1>, <   5571, -1>,  true, false, false, false>,
    <  41617, [   -58,  -146,  -146,  -146,  -146,   -78,   -78,    -2,    -2,     2,    78,    78,    78,    78,   146,   146 ], <    927, -1>, <   1022, -1>, false,  true, false, false>,
    <  41617, [    58,  -146,  -146,  -146,  -146,   -78,   -78,     2,     2,     2,    78,    78,    78,    78,   146,   146 ], <    927,  1>, <   1022,  1>, false,  true, false, false>,
    <  41621, [  -202,  -394,  -370,  -370,  -202,  -202,    42,    42,    42,    42,    90,    90,    90,    90,   126,   126 ], <   2213, -1>, <   4886,  1>,  true, false, false, false>,
    <  41621, [   202,  -394,  -126,  -126,   -90,   -90,   -42,   -42,    42,    42,    90,    90,   202,   202,   370,   370 ], <   2213,  1>, <   4886, -1>,  true, false, false, false>,
    <  41641, [  -190,  -278,  -278,  -262,  -154,  -154,  -154,  -154,    10,    10,   154,   154,   278,   278,   278,   278 ], <   6173,  1>, <   8530,  1>, false,  true, false, false>,
    <  41641, [   190,  -278,  -278,  -262,  -154,  -154,  -154,  -154,   -10,   -10,   154,   154,   278,   278,   278,   278 ], <   6173, -1>, <   8530, -1>, false,  true, false, false>,
    <  41641, [   190,  -134,   -90,   -90,   -90,   -90,   -22,   -22,   -10,   -10,    22,    22,    22,    22,    90,    90 ], <   1706, -1>, <   2101, -1>, false,  true, false, false>,
    <  41641, [  -190,  -134,   -90,   -90,   -90,   -90,   -22,   -22,    10,    10,    22,    22,    22,    22,    90,    90 ], <   1706,  1>, <   2101,  1>, false,  true, false, false>,
    <  41681, [   210,  -222,  -222,  -222,  -222,  -222,  -222,  -110,    82,    82,   290,   290,   290,   290,   290,   290 ], <   2380,  1>, <  11041,  1>, false,  true, false, false>,
    <  41681, [  -210,  -290,  -290,  -290,  -290,  -222,  -222,  -110,   -82,   -82,   222,   222,   222,   222,   290,   290 ], <   2380, -1>, <  11041, -1>, false,  true, false, false>,
    <  41761, [  -286,  -350,  -286,  -286,  -206,  -206,  -206,  -206,  -110,  -110,  -110,  -110,    34,    34,   290,   290 ], <    136,  1>, <   2457, -1>,  true, false, false, false>,
    <  41761, [   286,  -350,  -290,  -290,  -206,  -206,  -110,  -110,   -34,   -34,   110,   110,   206,   206,   286,   286 ], <    136, -1>, <   2457,  1>,  true, false, false, false>,
    <  41801, [   -86,  -198,  -198,  -158,  -158,  -158,  -158,  -158,  -158,  -158,  -158,   -86,   -86,   -86,   298,   298 ], <   2584,  1>, <   6860,  1>,  true, false, false, false>,
    <  41801, [    86,  -298,  -298,  -158,  -158,  -158,  -158,   -86,    86,    86,   158,   158,   158,   158,   198,   198 ], <   2584, -1>, <   6860, -1>,  true, false, false, false>,
    <  41801, [    62,  -370,  -370,  -298,  -298,  -246,  -246,    -6,    -6,    -6,     6,     6,    62,    62,   246,   246 ], <   1349,  1>, <   5274,  1>,  true, false, false, false>,
    <  41801, [   -62,   -62,   -62,    -6,     6,     6,     6,     6,   246,   246,   246,   246,   298,   298,   370,   370 ], <   1349, -1>, <   5274, -1>,  true, false, false, false>,
    <  41897, [    78,  -402,  -402,  -402,  -402,  -230,   -78,   -78,    78,    78,    78,    78,   118,   118,   402,   402 ], <   9471,  1>, <  10409,  1>,  true,  true,  true, false>,
    <  41897, [  -138,  -138,  -138,  -138,  -138,  -138,  -138,   -22,   -22,    22,    22,    42,   118,   118,   138,   138 ], <    837, -1>, <   2429, -1>,  true, false, false, false>,
    <  41897, [   138,  -118,  -118,   -22,   -22,   -22,   -22,    42,   138,   138,   138,   138,   138,   138,   138,   138 ], <    837,  1>, <   2429,  1>,  true, false, false, false>,
    <  41897, [   -78,  -402,  -402,  -402,  -402,  -230,  -118,  -118,   -78,   -78,    78,    78,    78,    78,   402,   402 ], <   9471, -1>, <  10409, -1>,  true,  true,  true, false>,
    <  41957, [   -26,  -282,  -102,  -102,  -102,  -102,    90,    90,    90,    90,   198,   198,   222,   222,   382,   382 ], <    662, -1>, <   8668,  1>, false, false, false, false>,
    <  41957, [    26,  -382,  -382,  -282,  -222,  -222,  -198,  -198,  -102,  -102,   -90,   -90,    90,    90,   102,   102 ], <    662,  1>, <   8668, -1>, false, false, false, false>,
    <  42073, [   262,  -314,  -314,  -298,  -298,  -138,  -138,   102,   102,   138,   138,   154,   262,   262,   298,   298 ], <   6427, -1>, <   6859,  1>,  true, false, false, false>,
    <  42073, [  -262,  -262,  -262,  -102,  -102,   138,   138,   138,   138,   154,   298,   298,   298,   298,   314,   314 ], <   6427,  1>, <   6859, -1>,  true, false, false, false>,
    <  42169, [   -58,  -410,  -410,   -58,   -58,   -58,   -58,   -58,   -58,    58,    58,    58,    58,    58,   166,   166 ], <   1400, -1>, <   5605, -1>, false, false, false,  true>,
    <  42169, [    58,  -166,  -166,    58,    58,    58,    58,    58,    58,    58,    58,    58,    58,    58,   410,   410 ], <   1400,  1>, <   5605,  1>, false, false, false,  true>,
    <  42193, [    46,  -146,  -146,   -94,   -94,   -30,   -30,    30,    30,    30,    30,    94,    94,    94,    94,   146 ], <   1270, -1>, <   2590, -1>, false,  true, false, false>,
    <  42193, [   -46,   -94,   -94,   -94,   -94,   -94,   -94,   -30,   -30,   -30,   -30,   -30,   -30,   146,   146,   146 ], <   1270,  1>, <   2590,  1>, false,  true, false, false>,
    <  42197, [   202,  -198,  -198,   -54,   -54,    54,    54,   182,   198,   198,   202,   202,   242,   242,   258,   258 ], <   1842, -1>, <  14561, -1>,  true, false, false, false>,
    <  42197, [  -202,  -258,  -258,  -242,  -242,  -202,  -202,  -198,  -198,  -198,  -198,   -54,   -54,   -54,   -54,   182 ], <   1842,  1>, <  14561,  1>,  true, false, false, false>,
    <  42209, [   -10,  -330,  -330,  -330,  -330,  -282,  -282,  -282,  -282,   -78,    94,    94,   282,   282,   330,   330 ], <   1147,  1>, <   3712,  1>, false,  true, false, false>,
    <  42209, [   126,  -258,  -258,  -162,  -162,   -94,    46,    46,    94,    94,   162,   162,   206,   206,   258,   258 ], <   1030,  1>, <   1690,  1>, false, false,  true, false>,
    <  42209, [    10,  -330,  -330,  -330,  -330,  -282,  -282,  -282,  -282,   -94,   -94,   -78,   282,   282,   330,   330 ], <   1147, -1>, <   3712, -1>, false,  true, false, false>,
    <  42209, [  -162,  -258,  -258,  -206,  -206,  -162,  -162,   -94,   -46,   -46,    46,    46,    94,    94,   206,   206 ], <      9, -1>, <   4485, -1>,  true, false, false, false>,
    <  42209, [   162,  -206,  -206,  -206,  -206,   -94,   -94,   -94,   -46,   -46,   -46,   -46,   162,   162,   258,   258 ], <      9,  1>, <   4485,  1>,  true, false, false, false>,
    <  42209, [   138,  -294,  -294,  -186,  -186,  -186,  -186,   -94,   -94,   -42,   -42,   -42,   -42,    10,    10,   178 ], <   2439, -1>, <   4282, -1>, false, false, false, false>,
    <  42209, [  -138,  -186,  -186,   -42,   -42,   -10,   -10,    42,    42,    94,    94,   178,   186,   186,   294,   294 ], <   2439,  1>, <   4282,  1>, false, false, false, false>,
    <  42209, [  -126,  -206,  -206,   -94,   -94,   -94,   -46,   -46,   162,   162,   162,   162,   258,   258,   258,   258 ], <   1030, -1>, <   1690, -1>, false, false,  true, false>,
    <  42257, [  -222,  -382,  -382,  -222,  -222,   -94,   -94,   -78,   -78,   -78,   -78,   258,   258,   258,   258,   274 ], <   7841,  1>, <   8426,  1>,  true, false, false, false>,
    <  42257, [   222,  -258,  -258,   -78,   -78,    78,    78,    94,    94,   222,   222,   258,   258,   274,   382,   382 ], <   7841, -1>, <   8426, -1>,  true, false, false, false>,
    <  42293, [   -70,  -206,  -206,  -126,  -126,   -70,   -70,   -70,   -70,   -54,   -54,    70,    70,   126,   126,   262 ], <   1202, -1>, <   3098,  1>,  true, false, false, false>,
    <  42293, [    70,  -126,  -126,  -126,  -126,   -70,   -70,   -70,   -70,    54,    54,    70,    70,   206,   206,   262 ], <   1202,  1>, <   3098, -1>,  true, false, false, false>,
    <  42433, [    66,   -46,   -46,   -46,   -46,   -46,   -46,   -14,   -14,    66,   210,   210,   210,   210,   386,   386 ], <   4800,  1>, <   6172,  1>, false, false, false, false>,
    <  42433, [   -66,  -386,  -386,  -210,  -210,   -46,   -46,    14,    14,    46,    46,    46,    46,    66,   210,   210 ], <   4800, -1>, <   6172, -1>, false, false, false, false>,
    <  42457, [  -118,    58,    58,    90,   218,   218,   218,   218,   218,   218,   266,   266,   266,   266,   266,   266 ], <    238,  1>, <   6197,  1>, false,  true, false, false>,
    <  42457, [   118,  -266,  -266,  -266,  -266,  -218,  -218,  -218,  -218,   -58,   -58,    90,   218,   218,   266,   266 ], <    238, -1>, <   6197, -1>, false,  true, false, false>,
    <  42737, [   190,  -126,  -126,   -78,   -78,    78,    78,    78,    78,   126,   126,   126,   126,   178,   398,   398 ], <   2882, -1>, <   4690, -1>, false,  true, false, false>,
    <  42737, [   270,  -242,  -242,   -78,   -78,   -50,   -50,    78,    78,   242,   242,   242,   270,   270,   398,   398 ], <   5645, -1>, <   8927, -1>,  true, false, false, false>,
    <  42737, [  -270,  -398,  -398,  -270,  -270,   -78,   -78,   -78,   -78,    50,    50,   242,   242,   242,   242,   242 ], <   5645,  1>, <   8927,  1>,  true, false, false, false>,
    <  42737, [  -190,  -398,  -398,  -126,  -126,  -126,  -126,  -126,  -126,   -78,   -78,   -78,   -78,   -78,   -78,   178 ], <   2882,  1>, <   4690,  1>, false,  true, false, false>,
    <  42793, [  -154,  -218,  -218,  -154,  -154,  -150,  -150,  -150,   -26,   -26,   -26,   -26,    26,    26,   150,   150 ], <    437, -1>, <   9016, -1>, false, false, false, false>,
    <  42793, [   154,  -150,  -150,  -150,  -150,  -150,    26,    26,    26,    26,    26,    26,   154,   154,   218,   218 ], <    437,  1>, <   9016,  1>, false, false, false, false>,
    <  42821, [  -186,  -322,  -322,  -162,  -162,  -102,  -102,  -102,  -102,    70,    90,    90,    90,    90,   166,   166 ], <    857,  1>, <   1842, -1>, false, false, false, false>,
    <  42821, [   186,  -166,  -166,  -102,  -102,   -90,   -90,    70,    90,    90,   102,   102,   162,   162,   322,   322 ], <    857, -1>, <   1842,  1>, false, false, false, false>,
    <  42937, [  -278,  -310,  -310,  -310,  -310,  -278,  -278,  -262,   -22,   -22,   282,   282,   282,   282,   298,   298 ], <   1865,  1>, <   4509,  1>,  true, false, false, false>,
    <  42937, [   278,  -310,  -310,  -298,  -298,  -282,  -282,  -262,    22,    22,   278,   278,   282,   282,   310,   310 ], <   1865, -1>, <   4509, -1>,  true, false, false, false>,
    <  42937, [   178,   -62,   -62,    -2,    -2,    -2,    -2,     2,     2,    62,    62,    62,    62,   234,   298,   298 ], <   2448, -1>, <   2774, -1>, false,  true, false, false>,
    <  42937, [  -178,  -298,  -298,   -62,   -62,    -2,    -2,    -2,    -2,     2,     2,    62,    62,    62,    62,   234 ], <   2448,  1>, <   2774,  1>, false,  true, false, false>,
    <  42961, [    94,  -338,  -338,  -210,  -210,  -158,  -158,  -110,  -110,    94,    94,   110,   110,   158,   158,   402 ], <   1591, -1>, <   8701, -1>,  true, false, false, false>,
    <  42961, [   -94,  -158,  -158,  -158,  -158,  -110,  -110,  -110,  -110,   -94,   -94,   210,   210,   338,   338,   402 ], <   1591,  1>, <   8701,  1>,  true, false, false, false>,
    <  43013, [   234,  -294,  -294,  -210,  -210,   -94,   -94,   -10,   106,   106,   210,   210,   234,   234,   294,   294 ], <   2176, -1>, <   5679, -1>,  true, false, false, false>,
    <  43013, [  -234,  -294,  -294,  -294,  -294,  -234,  -234,  -106,  -106,   -10,    94,    94,   210,   210,   210,   210 ], <   2176,  1>, <   5679,  1>,  true, false, false, false>,
    <  43049, [  -150,  -214,  -214,  -174,  -174,  -174,  -174,   -70,   -70,    66,    66,    66,    66,   170,   410,   410 ], <    776,  1>, <    985,  1>, false, false, false, false>,
    <  43049, [  -294,  -198,  -198,  -198,  -198,   138,   138,   154,   154,   330,   378,   378,   378,   378,   410,   410 ], <    555, -1>, <   1632, -1>, false, false, false, false>,
    <  43049, [   150,  -410,  -410,  -174,  -174,   -66,   -66,    66,    66,    70,    70,   170,   174,   174,   214,   214 ], <    776, -1>, <    985, -1>, false, false, false, false>,
    <  43049, [   294,  -410,  -410,  -378,  -378,  -198,  -198,  -154,  -154,  -138,  -138,   198,   198,   330,   378,   378 ], <    555,  1>, <   1632,  1>, false, false, false, false>,
    <  43177, [  -214,  -230,  -230,  -230,  -230,  -230,  -230,  -182,   -22,   -22,   -22,   -22,   -22,   -22,   138,   138 ], <   1296, -1>, <   6798, -1>, false,  true, false, false>,
    <  43177, [   214,  -230,  -230,  -182,  -138,  -138,   -22,   -22,    22,    22,    22,    22,   230,   230,   230,   230 ], <   1296,  1>, <   6798,  1>, false,  true, false, false>,
    <  43321, [   170,    -6,    -6,    -6,    -6,    -6,    -6,    58,   106,   106,   106,   106,   106,   106,   410,   410 ], <   3544,  1>, <  10197,  1>, false,  true, false, false>,
    <  43321, [  -170,  -410,  -410,  -106,  -106,  -106,  -106,    -6,    -6,     6,     6,     6,     6,    58,   106,   106 ], <   3544, -1>, <  10197, -1>, false,  true, false, false>,
    <  43397, [  -294,  -198,  -198,   -70,   -70,   -62,   -62,   -26,    70,    70,   106,   106,   162,   162,   198,   198 ], <   1066,  1>, <   3075, -1>, false, false, false, false>,
    <  43397, [   294,  -198,  -198,  -198,  -198,  -162,  -162,  -106,  -106,   -70,   -70,   -70,   -70,   -26,    62,    62 ], <   1066, -1>, <   3075,  1>, false, false, false, false>,
    <  43517, [   -18,  -298,  -298,   -34,   -34,   -18,   -18,    18,    18,    18,    18,   282,   282,   282,   282,   398 ], <   4803, -1>, <   5249,  1>,  true, false, false, false>,
    <  43517, [    18,  -282,  -282,   -18,   -18,    18,    18,    18,    18,    34,    34,   282,   282,   298,   298,   398 ], <   4803,  1>, <   5249, -1>,  true, false, false, false>
*]>;



data16 := <[ 580, 494, 86, 286, 198, 34, 0, 12 ], [*
    <  54277, [  -298,  -298,  -298,  -258,  -258,  -238,  -238,  -238,  -238,  -138,  -138,   -10,   314,   314,   314,   314 ], <   1951,  1>, <   2061,  1>,  true, false, false, false>,
    <  54277, [   298,  -314,  -314,  -238,  -238,   -10,   138,   138,   238,   238,   258,   258,   298,   298,   314,   314 ], <   1951, -1>, <   2061, -1>,  true, false, false, false>,
    <  54437, [    -6,  -382,  -382,  -234,  -138,  -138,    -6,    -6,    -2,    -2,     2,     2,   138,   138,   170,   170 ], <   1389,  1>, <   6688, -1>,  true, false, false, false>,
    <  54437, [     6,  -234,  -170,  -170,     2,     2,     2,     2,     6,     6,   138,   138,   138,   138,   382,   382 ], <   1389, -1>, <   6688,  1>,  true, false, false, false>,
    <  54449, [  -294,  -150,  -150,    -6,    -6,     6,     6,     6,     6,    50,    50,    66,   150,   150,   150,   150 ], <   1585, -1>, <   4710, -1>, false,  true, false, false>,
    <  54449, [   370,  -126,  -126,  -126,  -126,    50,    50,    66,    66,    66,    66,   178,   178,   306,   370,   370 ], <   2492,  1>, <  10437,  1>,  true, false, false, false>,
    <  54449, [   294,  -150,  -150,   -50,   -50,    -6,    -6,     6,     6,     6,     6,    66,   150,   150,   150,   150 ], <   1585,  1>, <   4710,  1>, false,  true, false, false>,
    <  54449, [  -370,  -370,  -370,  -178,  -178,  -126,  -126,   -66,   -66,   -50,   -50,    66,    66,   126,   126,   306 ], <   2492, -1>, <  10437, -1>,  true, false, false, false>,
    <  54497, [  -270,  -350,   162,   162,   162,   162,   162,   162,   306,   306,   306,   306,   306,   306,   418,   418 ], <     91,  1>, <   3005,  1>, false,  true, false, false>,
    <  54497, [   270,  -418,  -418,  -350,  -306,  -306,  -306,  -306,  -162,  -162,  -162,  -162,   162,   162,   306,   306 ], <     91, -1>, <   3005, -1>, false,  true, false, false>,
    <  54521, [  -342,  -422,  -422,   106,   106,   106,   106,   106,   106,   122,   122,   122,   122,   122,   122,   250 ], <   3479,  1>, <   4537,  1>, false,  true, false, false>,
    <  54521, [   342,  -122,  -122,  -122,  -122,  -106,  -106,  -106,  -106,   106,   106,   122,   122,   250,   422,   422 ], <   3479, -1>, <   4537, -1>, false,  true, false, false>,
    <  54673, [  -230,  -242,  -242,  -242,  -242,  -142,  -142,   142,   142,   142,   142,   242,   242,   258,   386,   386 ], <    230,  1>, <  15065,  1>, false,  true, false, false>,
    <  54673, [   230,  -386,  -386,  -242,  -242,  -242,  -242,  -142,  -142,   142,   142,   142,   142,   242,   242,   258 ], <    230, -1>, <  15065, -1>, false,  true, false, false>,
    <  54829, [  -146,  -274,  -250,  -250,  -146,  -146,    50,    50,    50,    50,   210,   210,   210,   210,   358,   358 ], <   6469,  1>, <   8931,  1>,  true, false, false, false>,
    <  54829, [   146,  -358,  -358,  -274,  -210,  -210,   -50,   -50,    50,    50,   146,   146,   210,   210,   250,   250 ], <   6469, -1>, <   8931, -1>,  true, false, false, false>,
    <  54881, [   162,  -414,  -414,  -414,   -78,   -78,   -78,   -78,    50,    50,    50,    50,   162,   162,   290,   290 ], <   1126,  1>, <   3870,  1>,  true, false, false, false>,
    <  54881, [  -162,  -414,  -290,  -290,  -162,  -162,   -78,   -78,   -50,   -50,    50,    50,    78,    78,   414,   414 ], <   1126, -1>, <   3870, -1>,  true, false, false, false>,
    <  54973, [  -446,  -446,  -446,  -446,  -446,  -146,  -146,   -26,   -26,    26,    26,    78,   146,   146,   426,   426 ], <   8014,  1>, <   8443, -1>,  true, false, false, false>,
    <  54973, [   446,  -426,  -426,    26,    26,    26,    26,    78,   146,   146,   146,   146,   446,   446,   446,   446 ], <   8014, -1>, <   8443,  1>,  true, false, false, false>,
    <  55001, [  -150,  -438,  -438,  -438,  -438,  -310,  -310,  -294,  -294,  -294,  -294,   -54,   -54,    90,   138,   138 ], <   2885, -1>, <  11619, -1>, false, false, false, false>,
    <  55001, [   150,  -438,  -438,  -294,  -294,  -138,  -138,    54,    54,    90,   294,   294,   310,   310,   438,   438 ], <   2885,  1>, <  11619,  1>, false, false, false, false>,
    <  55001, [  -350,  -310,  -310,  -150,  -102,  -102,   -22,   -22,    22,    22,    22,    22,   102,   102,   102,   102 ], <   2106,  1>, <  12771,  1>, false,  true, false, false>,
    <  55001, [   350,  -150,  -102,  -102,   -22,   -22,    22,    22,    22,    22,   102,   102,   102,   102,   310,   310 ], <   2106, -1>, <  12771, -1>, false,  true, false, false>,
    <  55217, [  -174,  -318,  -318,  -318,  -318,  -318,  -318,  -142,  -142,   -78,    66,    66,    66,    66,    66,    66 ], <   3966,  1>, <   4418,  1>, false,  true, false, false>,
    <  55217, [   174,  -318,  -318,   -78,   -66,   -66,   -66,   -66,    66,    66,   142,   142,   318,   318,   318,   318 ], <   3966, -1>, <   4418, -1>, false,  true, false, false>,
    <  55217, [   -78,  -142,  -142,   -78,   -78,   -78,   -78,   -78,   -78,   -78,   -78,   -14,   -14,   -14,   -14,   306 ], <   1501, -1>, <  13765,  1>,  true, false, false, false>,
    <  55217, [    78,   -78,   -78,   -14,   -14,    14,    14,    78,    78,    78,    78,    78,    78,   142,   142,   306 ], <   1501,  1>, <  13765, -1>,  true, false, false, false>,
    <  55313, [    30,  -466,  -466,  -254,  -254,  -154,  -154,    30,    30,   154,   154,   254,   254,   278,   278,   386 ], <   2602,  1>, <   6479,  1>,  true, false, false, false>,
    <  55313, [   -30,  -278,  -278,  -254,  -254,  -254,  -254,   -30,   -30,   154,   154,   154,   154,   386,   466,   466 ], <   2602, -1>, <   6479, -1>,  true, false, false, false>,
    <  55337, [   250,  -422,  -422,  -398,  -398,  -398,  -398,  -262,  -262,   162,   162,   162,   162,   250,   250,   426 ], <   5037,  1>, <  19712,  1>,  true, false, false, false>,
    <  55337, [  -250,  -398,  -398,  -250,  -250,  -162,  -162,   162,   162,   262,   262,   398,   398,   422,   422,   426 ], <   5037, -1>, <  19712, -1>,  true, false, false, false>,
    <  55673, [  -286,  -286,  -286,  -186,  -186,  -186,  -186,   -86,   -86,   -86,   114,   114,   150,   150,   150,   150 ], <    588, -1>, <   2730, -1>,  true, false, false, false>,
    <  55673, [   286,  -186,  -186,  -150,  -150,  -114,  -114,   -86,    86,    86,   150,   150,   186,   186,   286,   286 ], <    588,  1>, <   2730,  1>,  true, false, false, false>,
    <  55697, [   122,  -126,   -50,   -50,   -50,   -50,   -18,   -18,   -18,   -18,     2,     2,    18,    18,    50,    50 ], <   2177,  1>, <   7100,  1>, false,  true, false, false>,
    <  55697, [   222,  -290,  -290,  -110,  -110,  -110,   -62,   -62,    -2,    -2,    62,    62,   110,   110,   222,   222 ], <   6611,  1>, <  18731, -1>, false, false, false, false>,
    <  55697, [  -222,  -222,  -222,  -110,  -110,  -110,  -110,  -110,   -62,   -62,   -62,   -62,     2,     2,   290,   290 ], <   6611, -1>, <  18731,  1>, false, false, false, false>,
    <  55697, [  -122,  -126,   -50,   -50,   -50,   -50,   -18,   -18,   -18,   -18,    -2,    -2,    18,    18,    50,    50 ], <   2177, -1>, <   7100, -1>, false,  true, false, false>,
    <  55897, [    38,  -442,  -442,  -442,  -442,  -442,  -442,  -262,   -22,   -22,    22,    22,    22,    22,   442,   442 ], <    805,  1>, <   6727,  1>, false,  true, false, false>,
    <  55897, [   -38,  -262,   -22,   -22,   -22,   -22,   -22,   -22,   442,   442,   442,   442,   442,   442,   442,   442 ], <    805, -1>, <   6727, -1>, false,  true, false, false>,
    <  55897, [    62,  -442,  -442,   -62,   -62,   -62,   -62,    62,    62,    62,    62,    62,    62,    62,    62,   330 ], <   3107,  1>, <   4469,  1>,  true,  true,  true, false>,
    <  55897, [   -62,   -62,   -62,   -62,   -62,    62,    62,    62,    62,    62,    62,    62,    62,   330,   442,   442 ], <   3107, -1>, <   4469, -1>,  true,  true,  true, false>,
    <  55901, [    -2,  -126,  -126,  -126,  -126,    -2,    -2,   222,   322,   322,   322,   322,   342,   342,   470,   470 ], <    766, -1>, <   2378, -1>,  true, false, false, false>,
    <  55901, [     2,  -470,  -470,  -342,  -342,  -322,  -322,  -126,  -126,     2,     2,   126,   126,   222,   322,   322 ], <    766,  1>, <   2378,  1>,  true, false, false, false>,
    <  56081, [  -126,  -382,  -382,  -318,  -318,  -126,  -126,    34,    34,    34,    34,   210,   210,   210,   210,   210 ], <   1393,  1>, <   9957,  1>,  true, false, false, false>,
    <  56081, [   126,  -210,  -210,   -34,   -34,    34,    34,   126,   126,   210,   210,   210,   318,   318,   382,   382 ], <   1393, -1>, <   9957, -1>,  true, false, false, false>,
    <  56113, [   -50,  -462,  -334,  -334,   -50,   -50,   -50,   -50,    50,    50,   334,   334,   334,   334,   462,   462 ], <  13045, -1>, <  19400, -1>,  true, false, false, false>,
    <  56113, [   238,  -226,  -226,   -74,   -74,   -22,   -22,    22,    22,    74,    74,    82,   238,   238,   334,   334 ], <   7347, -1>, <   7727, -1>,  true, false, false, false>,
    <  56113, [    50,  -462,  -462,  -462,  -334,  -334,  -334,  -334,  -334,  -334,    50,    50,    50,    50,    50,    50 ], <  13045,  1>, <  19400,  1>,  true, false, false, false>,
    <  56113, [  -238,  -334,  -334,  -238,  -238,   -22,   -22,   -22,   -22,    74,    74,    74,    74,    82,   226,   226 ], <   7347,  1>, <   7727,  1>,  true, false, false, false>,
    <  56249, [   -14,  -470,  -470,  -214,  -142,  -142,   -14,   -14,    14,    14,    14,    14,   142,   142,   142,   142 ], <    883, -1>, <   7827, -1>,  true,  true,  true, false>,
    <  56249, [    14,  -214,  -142,  -142,   -14,   -14,    14,    14,    14,    14,   142,   142,   142,   142,   470,   470 ], <    883,  1>, <   7827,  1>,  true,  true,  true, false>,
    <  56393, [     6,  -246,  -246,  -186,  -186,     6,     6,    54,    54,   186,   186,   214,   214,   246,   246,   330 ], <   6373, -1>, <  15295, -1>,  true, false, false, false>,
    <  56393, [    -6,  -246,  -246,  -246,  -246,  -214,  -214,   -54,   -54,    -6,    -6,   186,   186,   186,   186,   330 ], <   6373,  1>, <  15295,  1>,  true, false, false, false>,
    <  56393, [   198,  -186,  -186,   -54,   -54,    -6,    -6,     6,     6,    54,    54,   214,   214,   246,   246,   330 ], <  10490, -1>, <  13519, -1>, false, false,  true, false>,
    <  56393, [  -198,  -246,  -246,  -214,  -214,   -54,   -54,   -54,   -54,    -6,    -6,    -6,    -6,   186,   186,   330 ], <  10490,  1>, <  13519,  1>, false, false,  true, false>,
    <  56417, [    54,  -282,  -282,  -198,  -198,   114,   158,   158,   198,   198,   222,   222,   282,   282,   318,   318 ], <    310, -1>, <   2222, -1>, false, false, false, false>,
    <  56417, [   -54,  -318,  -318,  -282,  -282,  -282,  -282,  -222,  -222,  -158,  -158,   114,   198,   198,   198,   198 ], <    310,  1>, <   2222,  1>, false, false, false, false>,
    <  56437, [  -118,  -350,  -350,  -298,  -118,  -118,  -118,  -118,   -58,   -58,    58,    58,    82,    82,   118,   118 ], <    495,  1>, <   4305,  1>,  true, false, false, false>,
    <  56437, [   118,  -298,  -118,  -118,  -118,  -118,   -82,   -82,    58,    58,    58,    58,   118,   118,   350,   350 ], <    495, -1>, <   4305, -1>,  true, false, false, false>,
    <  56453, [   154,  -446,  -446,  -286,  -286,  -186,  -134,  -134,   -90,   -90,    90,    90,   134,   134,   154,   154 ], <   1511,  1>, <   2992,  1>,  true, false, false, false>,
    <  56453, [  -154,  -186,  -154,  -154,  -134,  -134,  -134,  -134,    90,    90,    90,    90,   286,   286,   446,   446 ], <   1511, -1>, <   2992, -1>,  true, false, false, false>,
    <  56597, [  -234,  -442,  -282,  -282,  -234,  -234,   -46,   -46,   -46,   -46,   -38,   -38,   -38,   -38,   238,   238 ], <   6539,  1>, <   6981, -1>,  true, false, false, false>,
    <  56597, [   234,  -442,  -238,  -238,   -46,   -46,   -38,   -38,    38,    38,    46,    46,   234,   234,   282,   282 ], <   6539, -1>, <   6981,  1>,  true, false, false, false>,
    <  56737, [     6,  -290,  -290,  -286,  -286,  -206,  -162,  -162,     6,     6,   102,   102,   286,   286,   290,   290 ], <   2896,  1>, <  11951,  1>,  true, false, false, false>,
    <  56737, [    -6,  -290,  -290,  -290,  -290,  -206,  -102,  -102,    -6,    -6,   162,   162,   286,   286,   286,   286 ], <   2896, -1>, <  11951, -1>,  true, false, false, false>,
    <  56737, [   242,   -78,   -78,   -78,   -78,   -78,   -78,     2,    82,    82,    82,    82,    82,    82,   162,   162 ], <   2848, -1>, <  11365, -1>, false,  true, false, false>,
    <  56737, [  -242,  -162,  -162,   -82,   -82,   -82,   -82,   -78,   -78,     2,    78,    78,    78,    78,    82,    82 ], <   2848,  1>, <  11365,  1>, false,  true, false, false>,
    <  56809, [     2,  -102,   -74,   -74,   -74,   -74,   -26,   -26,   -26,   -26,     2,     2,   274,   274,   330,   330 ], <   1658, -1>, <   3177, -1>,  true, false, false, false>,
    <  56809, [    -2,  -330,  -330,  -274,  -274,  -102,   -74,   -74,   -26,   -26,    -2,    -2,    26,    26,    74,    74 ], <   1658,  1>, <   3177,  1>,  true, false, false, false>,
    <  56873, [  -106,  -310,  -310,  -266,  -266,  -246,  -246,   -42,   -42,    42,   246,   246,   310,   310,   374,   374 ], <   8545, -1>, <  10390, -1>, false, false, false, false>,
    <  56873, [   106,  -374,  -374,  -310,  -310,  -310,  -310,  -246,  -246,  -246,  -246,    42,    42,    42,   266,   266 ], <   8545,  1>, <  10390,  1>, false, false, false, false>,
    <  56929, [   -50,  -398,  -398,  -354,  -354,   -94,   -94,   -94,    14,    14,    94,    94,    94,    94,   398,   398 ], <   2318, -1>, <   8088, -1>, false, false, false, false>,
    <  56929, [    50,  -398,  -398,  -398,  -398,   -94,   -94,   -94,   -94,   -94,   -94,   -94,   -14,   -14,   354,   354 ], <   2318,  1>, <   8088,  1>, false, false, false, false>,
    <  57041, [   418,  -430,  -430,  -318,  -318,  -198,  -198,  -198,  -198,  -126,   106,   106,   130,   130,   130,   130 ], <   2856, -1>, <  10841, -1>, false, false, false, false>,
    <  57041, [  -418,  -198,  -198,  -130,  -130,  -126,  -106,  -106,   130,   130,   198,   198,   318,   318,   430,   430 ], <   2856,  1>, <  10841,  1>, false, false, false, false>,
    <  57073, [  -146,  -270,  -270,  -270,  -242,  -242,  -114,  -114,   126,   126,   242,   242,   254,   254,   270,   270 ], <   2532, -1>, <  15130, -1>, false, false,  true, false>,
    <  57073, [   146,  -270,  -270,  -270,  -270,  -270,  -254,  -254,  -126,  -126,   114,   114,   242,   242,   242,   242 ], <   2532,  1>, <  15130,  1>, false, false,  true, false>,
    <  57073, [   242,  -270,  -270,  -270,  -254,  -254,  -254,  -254,  -126,  -126,  -126,  -126,   114,   114,   242,   242 ], <   5178,  1>, <   7674,  1>,  true, false, false, false>,
    <  57073, [  -242,  -270,  -254,  -254,  -242,  -242,  -126,  -126,  -114,  -114,   126,   126,   254,   254,   270,   270 ], <   5178, -1>, <   7674, -1>,  true, false, false, false>,
    <  57077, [  -278,  -278,  -278,  -266,   -78,   -78,   -42,   -42,   -42,   -42,    42,    42,    42,    42,   242,   242 ], <    644,  1>, <   1837,  1>,  true, false, false, false>,
    <  57077, [   278,  -266,  -242,  -242,    42,    42,    42,    42,    42,    42,    42,    42,    78,    78,   278,   278 ], <    644, -1>, <   1837, -1>,  true, false, false, false>,
    <  57173, [   -54,  -234,  -234,  -158,  -158,  -102,  -102,   -54,   -54,   -46,   -46,   102,   102,   182,   234,   234 ], <   2576,  1>, <   3899,  1>,  true, false, false, false>,
    <  57173, [    54,  -102,  -102,  -102,  -102,    46,    46,    54,    54,   158,   158,   182,   234,   234,   234,   234 ], <   2576, -1>, <   3899, -1>,  true, false, false, false>,
    <  57193, [   142,  -474,  -474,  -374,  -374,  -358,    -6,    -6,     6,     6,   142,   142,   374,   374,   414,   414 ], <   4850,  1>, <   7109,  1>,  true, false, false, false>,
    <  57193, [  -290,  -474,  -474,  -414,  -414,  -358,  -142,  -142,     6,     6,   142,   142,   374,   374,   414,   414 ], <   1591, -1>, <   2560, -1>, false, false,  true, false>,
    <  57193, [   290,  -374,  -374,  -358,    -6,    -6,   142,   142,   142,   142,   414,   414,   414,   414,   474,   474 ], <   1591,  1>, <   2560,  1>, false, false,  true, false>,
    <  57193, [  -142,  -414,  -414,  -358,  -142,  -142,     6,     6,     6,     6,   374,   374,   374,   374,   474,   474 ], <   4850, -1>, <   7109, -1>,  true, false, false, false>,
    <  57529, [   110,  -302,  -302,  -214,  -206,  -206,   206,   206,   206,   206,   302,   302,   302,   302,   470,   470 ], <   1461,  1>, <  11798,  1>, false,  true, false, false>,
    <  57529, [  -110,  -470,  -470,  -302,  -302,  -214,  -206,  -206,   206,   206,   206,   206,   302,   302,   302,   302 ], <   1461, -1>, <  11798, -1>, false,  true, false, false>,
    <  57601, [  -262,  -454,  -454,  -262,  -262,  -258,  -258,  -258,  -258,  -110,     2,     2,   414,   414,   414,   414 ], <    315, -1>, <   1776, -1>,  true, false, false, false>,
    <  57601, [   262,  -414,  -414,  -258,  -258,  -110,    -2,    -2,   258,   258,   262,   262,   414,   414,   454,   454 ], <    315,  1>, <   1776,  1>,  true, false, false, false>,
    <  57649, [  -190,  -254,  -254,  -254,  -254,   -14,   -14,   242,   242,   242,   242,   242,   242,   242,   258,   258 ], <   2901,  1>, <  13652,  1>, false, false, false, false>,
    <  57649, [   190,  -258,  -258,  -254,  -254,  -242,  -242,  -242,  -242,    14,    14,   242,   242,   242,   254,   254 ], <   2901, -1>, <  13652, -1>, false, false, false, false>,
    <  57653, [   182,  -466,  -466,  -166,  -166,  -166,  -166,    42,    42,    42,    42,   158,   158,   182,   182,   406 ], <   3235, -1>, <   3915, -1>,  true, false, false, false>,
    <  57653, [  -182,  -182,  -182,  -166,  -166,  -158,  -158,   -42,   -42,    42,    42,   166,   166,   406,   466,   466 ], <   3235,  1>, <   3915,  1>,  true, false, false, false>,
    <  57697, [   -38,  -478,  -478,  -242,  -242,  -242,  -242,   -82,   -82,   -82,   -82,   -46,    82,    82,   242,   242 ], <    979,  1>, <   7849,  1>, false,  true, false, false>,
    <  57697, [    38,  -242,  -242,  -242,  -242,   -82,   -82,   -82,   -82,   -46,    82,    82,   242,   242,   478,   478 ], <    979, -1>, <   7849, -1>, false,  true, false, false>,
    <  57737, [   118,  -198,  -198,  -182,  -182,   182,   182,   182,   182,   198,   198,   198,   198,   278,   278,   426 ], <     87,  1>, <  12232,  1>, false,  true, false, false>,
    <  57737, [  -310,  -310,  -310,  -278,  -278,  -150,   282,   282,   282,   282,   282,   282,   330,   330,   330,   330 ], <    210,  1>, <   4273, -1>,  true, false, false, false>,
    <  57737, [   222,  -210,  -210,  -134,   -90,   -90,   -42,   -42,    42,    42,    90,    90,   222,   222,   278,   278 ], <   4555,  1>, <   7669,  1>,  true, false, false, false>,
    <  57737, [  -222,  -278,  -278,  -222,  -222,  -134,   -90,   -90,   -90,   -90,   -42,   -42,   -42,   -42,   210,   210 ], <   4555, -1>, <   7669, -1>,  true, false, false, false>,
    <  57737, [   310,  -330,  -330,  -282,  -282,  -282,  -282,  -150,   278,   278,   282,   282,   310,   310,   330,   330 ], <    210, -1>, <   4273,  1>,  true, false, false, false>,
    <  57737, [  -118,  -278,  -278,  -198,  -198,  -198,  -198,  -198,  -198,  -182,  -182,  -182,  -182,  -182,  -182,   426 ], <     87, -1>, <  12232, -1>, false,  true, false, false>,
    <  57737, [   242,  -278,  -278,  -178,  -178,  -178,  -178,   -18,   -18,   -18,   -18,    18,    18,   178,   178,   186 ], <   7730, -1>, <  11164, -1>, false,  true, false, false>,
    <  57737, [  -242,  -178,  -178,  -178,  -178,   -18,   -18,   -18,   -18,    18,    18,   178,   178,   186,   278,   278 ], <   7730,  1>, <  11164,  1>, false,  true, false, false>,
    <  57973, [   202,  -274,  -274,  -266,  -194,  -194,   194,   194,   274,   274,   274,   274,   274,   274,   298,   298 ], <    157,  1>, <   5351,  1>, false, false, false, false>,
    <  57973, [  -202,  -298,  -298,  -274,  -274,  -274,  -274,  -266,   194,   194,   194,   194,   274,   274,   274,   274 ], <    157, -1>, <   5351, -1>, false, false, false, false>,
    <  58013, [  -126,  -226,  -222,  -222,   -30,   -30,    30,    30,    66,    66,    74,    74,   222,   222,   394,   394 ], <   2632,  1>, <  17439, -1>, false, false, false, false>,
    <  58013, [   126,  -394,  -394,  -226,  -222,  -222,  -222,  -222,   -74,   -74,   -66,   -66,   -30,   -30,   -30,   -30 ], <   2632, -1>, <  17439,  1>, false, false, false, false>,
    <  58049, [  -282,  -270,  -270,  -130,  -130,   -78,   -78,    50,    78,    78,    78,    78,   270,   270,   270,   270 ], <    728, -1>, <   6317, -1>, false,  true, false, false>,
    <  58049, [   282,  -270,  -270,   -78,   -78,    50,    78,    78,    78,    78,   130,   130,   270,   270,   270,   270 ], <    728,  1>, <   6317,  1>, false,  true, false, false>,
    <  58129, [  -226,  -274,  -274,  -238,  -190,  -190,   -98,   -98,   -50,   -50,    46,    46,   190,   190,   274,   274 ], <   8620, -1>, <  10449, -1>, false, false, false, false>,
    <  58129, [    50,  -238,   -46,   -46,    98,    98,    98,    98,    98,    98,   226,   226,   226,   226,   226,   226 ], <   4018,  1>, <   5741,  1>, false,  true, false, false>,
    <  58129, [   -50,  -238,  -226,  -226,  -226,  -226,   -98,   -98,   -98,   -98,    46,    46,    98,    98,   226,   226 ], <   4018, -1>, <   5741, -1>, false,  true, false, false>,
    <  58129, [   226,  -238,  -190,  -190,  -190,  -190,   -46,   -46,    50,    50,    98,    98,   274,   274,   274,   274 ], <   8620,  1>, <  10449,  1>, false, false, false, false>,
    <  58169, [    70,  -198,  -170,  -170,  -170,  -170,  -154,  -154,    70,    70,   170,   170,   170,   170,   230,   230 ], <   7780, -1>, <   8731, -1>,  true, false, false, false>,
    <  58169, [   -70,  -230,  -230,  -198,   -70,   -70,   154,   154,   170,   170,   170,   170,   170,   170,   170,   170 ], <   7780,  1>, <   8731,  1>,  true, false, false, false>,
    <  58193, [  -162,  -238,  -222,  -222,  -206,  -206,  -162,  -162,   -66,   -66,   206,   206,   222,   222,   446,   446 ], <   1802, -1>, <   5084, -1>,  true, false, false, false>,
    <  58193, [   162,  -446,  -446,  -238,  -222,  -222,  -222,  -222,  -206,  -206,  -206,  -206,    66,    66,   162,   162 ], <   1802,  1>, <   5084,  1>,  true, false, false, false>,
    <  58313, [   218,  -406,  -406,  -406,  -406,  -374,  -374,  -150,  -150,  -134,  -134,   -38,   -38,   -38,   -38,    74 ], <     70,  1>, <   3375,  1>, false, false, false, false>,
    <  58313, [  -218,  -406,  -406,   -38,   -38,    38,    38,    74,   134,   134,   150,   150,   374,   374,   406,   406 ], <     70, -1>, <   3375, -1>, false, false, false, false>,
    <  58477, [   130,  -338,  -338,  -310,  -310,   -34,     2,     2,   122,   122,   130,   130,   310,   310,   338,   338 ], <   4949,  1>, <   7041,  1>,  true, false, false, false>,
    <  58477, [  -130,  -310,  -310,  -310,  -310,  -130,  -130,  -122,  -122,   -34,    -2,    -2,   338,   338,   338,   338 ], <   4949, -1>, <   7041, -1>,  true, false, false, false>,
    <  58481, [   378,  -210,  -210,  -210,  -210,  -134,  -134,    66,   110,   110,   110,   110,   378,   378,   482,   482 ], <   2411, -1>, <   3112, -1>,  true, false, false, false>,
    <  58481, [   246,  -482,  -482,  -294,  -294,   -42,   -42,   -42,   -42,    42,    42,   130,   294,   294,   294,   294 ], <   3759,  1>, <   8255,  1>, false,  true, false, false>,
    <  58481, [  -378,  -482,  -482,  -378,  -378,  -210,  -210,  -110,  -110,    66,   110,   110,   134,   134,   210,   210 ], <   2411,  1>, <   3112,  1>,  true, false, false, false>,
    <  58481, [  -246,  -294,  -294,   -42,   -42,   -42,   -42,    42,    42,   130,   294,   294,   294,   294,   482,   482 ], <   3759, -1>, <   8255, -1>, false,  true, false, false>,
    <  58537, [   -62,  -242,  -242,  -242,  -242,  -230,   -22,   -22,   218,   218,   218,   218,   286,   286,   286,   286 ], <   2171,  1>, <   7477,  1>, false, false, false, false>,
    <  58537, [    62,  -286,  -286,  -242,  -242,  -230,  -218,  -218,  -218,  -218,    22,    22,   242,   242,   286,   286 ], <   2171, -1>, <   7477, -1>, false, false, false, false>,
    <  58889, [   210,  -330,  -330,  -330,  -330,  -294,   -58,   -58,   -58,   -58,    58,    58,   250,   250,   330,   330 ], <   1917,  1>, <   3460,  1>, false,  true, false, false>,
    <  58889, [  -210,  -330,  -330,  -330,  -330,  -294,  -250,  -250,   -58,   -58,   -58,   -58,    58,    58,   330,   330 ], <   1917, -1>, <   3460, -1>, false,  true, false, false>,
    <  59233, [   434,  -414,  -414,  -414,  -254,  -254,  -254,  -254,  -254,  -254,   178,   178,   178,   178,   178,   178 ], <   2147,  1>, <   6414,  1>, false,  true, false, false>,
    <  59233, [  -434,  -414,  -254,  -254,  -178,  -178,  -178,  -178,   178,   178,   254,   254,   254,   254,   414,   414 ], <   2147, -1>, <   6414, -1>, false,  true, false, false>,
    <  59281, [  -218,  -362,  -362,  -222,  -218,  -218,  -198,  -198,  -170,  -170,   -82,   -82,   198,   198,   362,   362 ], <   5847,  1>, <  23455,  1>,  true, false, false, false>,
    <  59281, [  -190,  -190,  -190,   -70,   -70,   -70,   -70,   -70,   -70,    82,    82,   290,   370,   370,   370,   370 ], <   3485, -1>, <   4642, -1>,  true, false, false, false>,
    <  59281, [   218,  -362,  -362,  -362,  -362,  -222,    82,    82,   170,   170,   198,   198,   198,   198,   218,   218 ], <   5847, -1>, <  23455, -1>,  true, false, false, false>,
    <  59281, [   190,  -370,  -370,   -82,   -82,   -70,   -70,    70,    70,    70,    70,   190,   190,   290,   370,   370 ], <   3485,  1>, <   4642,  1>,  true, false, false, false>,
    <  59393, [  -386,  -322,  -322,  -190,  -190,   126,   126,   190,   190,   254,   254,   254,   254,   322,   322,   386 ], <   1273, -1>, <   5859, -1>, false, false, false, false>,
    <  59393, [   386,  -254,  -254,  -254,  -254,  -190,  -190,  -190,  -190,  -126,  -126,   322,   322,   322,   322,   386 ], <   1273,  1>, <   5859,  1>, false, false, false, false>,
    <  59497, [   -26,  -458,  -458,  -422,  -422,  -298,  -298,   -26,   -26,   -22,   214,   214,   298,   298,   422,   422 ], <   7342, -1>, <   8412, -1>,  true, false, false, false>,
    <  59497, [    26,  -422,  -422,  -422,  -422,  -214,  -214,   -22,    26,    26,   298,   298,   298,   298,   458,   458 ], <   7342,  1>, <   8412,  1>,  true, false, false, false>,
    <  59497, [   218,  -422,  -422,  -214,  -214,  -214,  -214,   -22,    26,    26,    26,    26,   298,   298,   458,   458 ], <   2500,  1>, <   6333,  1>, false, false,  true, false>,
    <  59497, [  -218,  -458,  -458,  -298,  -298,  -214,  -214,   -26,   -26,   -22,    26,    26,   214,   214,   422,   422 ], <   2500, -1>, <   6333, -1>, false, false,  true, false>,
    <  59513, [  -306,  -426,  -426,  -426,  -426,  -346,  -346,  -310,  -166,  -166,   166,   166,   166,   166,   426,   426 ], <   1554, -1>, <  12865, -1>, false,  true, false, false>,
    <  59513, [   306,  -426,  -426,  -426,  -426,  -310,  -166,  -166,   166,   166,   166,   166,   346,   346,   426,   426 ], <   1554,  1>, <  12865,  1>, false,  true, false, false>,
    <  59561, [  -378,  -250,  -250,  -250,  -250,  -246,  -198,  -198,   -10,   -10,   198,   198,   198,   198,   250,   250 ], <   6119,  1>, <  17534,  1>, false,  true, false, false>,
    <  59561, [   342,  -246,  -198,  -198,  -150,  -150,   -10,   -10,   150,   150,   150,   150,   198,   198,   198,   198 ], <   4491,  1>, <  11356,  1>, false,  true, false, false>,
    <  59561, [  -342,  -246,  -198,  -198,  -198,  -198,  -198,  -198,  -150,  -150,  -150,  -150,  -150,  -150,    10,    10 ], <   4491, -1>, <  11356, -1>, false,  true, false, false>,
    <  59561, [   378,  -246,  -198,  -198,  -198,  -198,  -198,  -198,    10,    10,   250,   250,   250,   250,   250,   250 ], <   6119, -1>, <  17534, -1>, false,  true, false, false>,
    <  59669, [    42,  -126,  -126,  -110,  -110,   -90,   -90,   -74,   -74,    42,    42,    54,    74,    74,    90,    90 ], <    673, -1>, <  11720,  1>,  true, false, false, false>,
    <  59669, [   -42,   -42,   -42,    54,    74,    74,    74,    74,    90,    90,    90,    90,   110,   110,   126,   126 ], <    673,  1>, <  11720, -1>,  true, false, false, false>,
    <  59729, [   246,  -286,  -246,  -246,   -90,   -90,   -90,   -90,    90,    90,   246,   246,   246,   246,   446,   446 ], <   4328,  1>, <   4546,  1>, false,  true, false, false>,
    <  59729, [  -246,  -446,  -446,  -286,  -246,  -246,   -90,   -90,   -90,   -90,    90,    90,   246,   246,   246,   246 ], <   4328, -1>, <   4546, -1>, false,  true, false, false>,
    <  59729, [   186,  -446,  -446,  -210,  -210,  -210,  -210,  -114,  -114,  -114,  -114,   -62,   114,   114,   210,   210 ], <   2366,  1>, <   4789,  1>, false,  true, false, false>,
    <  59729, [  -186,  -210,  -210,  -210,  -210,  -114,  -114,  -114,  -114,   -62,   114,   114,   210,   210,   446,   446 ], <   2366, -1>, <   4789, -1>, false,  true, false, false>,
    <  59809, [   -66,  -370,  -370,  -370,  -370,   -14,   -14,    14,    14,    14,    14,    34,    94,    94,   370,   370 ], <    493, -1>, <   2596, -1>, false, false, false, false>,
    <  59809, [   -66,  -370,  -370,  -370,  -370,   -14,   -14,    14,    14,    14,    14,    34,    94,    94,   370,   370 ], <    493, -1>, <   9748, -1>, false, false, false, false>,
    <  59809, [   -66,  -370,  -370,  -370,  -370,   -14,   -14,    14,    14,    14,    14,    34,    94,    94,   370,   370 ], <   2596, -1>, <   9748, -1>, false,  true, false, false>,
    <  59809, [    66,   -94,   -94,   -14,   -14,   -14,   -14,   -14,   -14,    34,   370,   370,   370,   370,   370,   370 ], <    493,  1>, <   2596,  1>, false, false, false, false>,
    <  59809, [    66,   -94,   -94,   -14,   -14,   -14,   -14,   -14,   -14,    34,   370,   370,   370,   370,   370,   370 ], <    493,  1>, <   9748,  1>, false, false, false, false>,
    <  59809, [    66,   -94,   -94,   -14,   -14,   -14,   -14,   -14,   -14,    34,   370,   370,   370,   370,   370,   370 ], <   2596,  1>, <   9748,  1>, false,  true, false, false>,
    <  60017, [   -42,  -482,  -482,  -342,  -342,  -262,  -262,  -126,   262,   262,   262,   262,   342,   342,   342,   342 ], <   3842,  1>, <   6013,  1>, false,  true, false, false>,
    <  60017, [    42,  -342,  -342,  -262,  -262,  -126,   262,   262,   262,   262,   342,   342,   342,   342,   482,   482 ], <   3842, -1>, <   6013, -1>, false,  true, false, false>,
    <  60041, [   258,   -58,   -58,   -58,   -58,   -42,   -42,   -42,   -42,   242,   242,   258,   258,   442,   490,   490 ], <   7183, -1>, <  13264, -1>,  true, false, false, false>,
    <  60041, [  -258,  -490,  -490,  -258,  -258,  -242,  -242,   -58,   -58,   -42,   -42,    42,    42,    58,    58,   442 ], <   7183,  1>, <  13264,  1>,  true, false, false, false>,
    <  60077, [  -238,  -294,  -294,  -238,  -238,  -210,  -210,  -114,  -114,   114,   114,   210,   210,   238,   442,   442 ], <   7784, -1>, <  10359,  1>,  true, false, false, false>,
    <  60077, [   238,  -442,  -442,   114,   114,   114,   114,   210,   210,   210,   210,   238,   238,   238,   294,   294 ], <   7784,  1>, <  10359, -1>,  true, false, false, false>,
    <  60169, [   362,  -230,   130,   130,   146,   146,   146,   146,   154,   154,   362,   362,   362,   362,   490,   490 ], <   6187, -1>, <  21507, -1>, false, false, false, false>,
    <  60169, [  -362,  -490,  -490,  -362,  -362,  -230,  -154,  -154,  -146,  -146,  -130,  -130,   146,   146,   362,   362 ], <   6187,  1>, <  21507,  1>, false, false, false, false>,
    <  60169, [   -50,  -490,  -490,  -302,  -302,  -262,   -82,   -82,   -82,   -82,    82,    82,   302,   302,   302,   302 ], <   1049,  1>, <  12277,  1>, false,  true, false, false>,
    <  60169, [    50,  -302,  -302,  -262,   -82,   -82,   -82,   -82,    82,    82,   302,   302,   302,   302,   490,   490 ], <   1049, -1>, <  12277, -1>, false,  true, false, false>,
    <  60257, [  -102,  -478,  -478,  -162,  -162,  -162,  -162,  -102,  -102,    62,    62,    62,    62,   114,   154,   154 ], <   3857, -1>, <  12859, -1>,  true, false, false, false>,
    <  60257, [   162,  -478,  -478,  -414,   -94,   -94,   -94,   -94,   162,   162,   162,   162,   354,   354,   354,   354 ], <   1401,  1>, <  16553,  1>, false, false, false, false>,
    <  60257, [  -162,  -414,  -354,  -354,  -162,  -162,  -162,  -162,   -94,   -94,    94,    94,   354,   354,   478,   478 ], <   1401, -1>, <  16553, -1>, false, false, false, false>,
    <  60257, [   102,  -162,  -162,  -154,  -154,   -62,   -62,    62,    62,   102,   102,   114,   162,   162,   478,   478 ], <   3857,  1>, <  12859,  1>,  true, false, false, false>,
    <  60257, [   -78,  -478,  -478,  -270,  -270,  -270,  -270,   -78,   -78,    34,    34,    98,    98,    98,    98,   162 ], <   5652,  1>, <  14297,  1>,  true, false, false, false>,
    <  60257, [    78,  -270,  -270,   -98,   -98,   -34,   -34,    78,    78,    98,    98,   162,   270,   270,   478,   478 ], <   5652, -1>, <  14297, -1>,  true, false, false, false>,
    <  60497, [   162,  -238,   -62,   -62,    42,    42,    42,    42,    66,    66,   250,   250,   250,   250,   354,   354 ], <    815,  1>, <  13130,  1>, false, false, false, false>,
    <  60497, [  -162,  -354,  -354,  -250,  -250,  -238,   -66,   -66,   -42,   -42,    42,    42,    62,    62,   250,   250 ], <    815, -1>, <  13130, -1>, false, false, false, false>,
    <  60601, [   -22,  -294,  -198,  -198,   -22,   -22,   122,   122,   122,   122,   298,   298,   298,   298,   490,   490 ], <   6084,  1>, <  15324,  1>,  true, false, false, false>,
    <  60601, [    22,  -490,  -490,  -298,  -298,  -294,  -122,  -122,    22,    22,   122,   122,   198,   198,   298,   298 ], <   6084, -1>, <  15324, -1>,  true, false, false, false>,
    <  60637, [    18,  -382,  -382,  -374,  -374,  -146,   -22,   -22,    18,    18,   162,   162,   374,   374,   382,   382 ], <   8490,  1>, <  14624,  1>,  true, false, false, false>,
    <  60637, [   -18,  -382,  -382,  -382,  -382,  -374,  -374,  -374,  -374,  -162,  -162,  -146,   -18,   -18,    22,    22 ], <   8490, -1>, <  14624, -1>,  true, false, false, false>,
    <  60689, [  -350,  -126,  -126,  -126,  -126,  -126,  -126,   -30,   -30,   -30,   -30,   -30,   -30,   -14,   466,   466 ], <   7782, -1>, <  18722, -1>, false,  true, false, false>,
    <  60689, [   222,  -466,  -466,  -350,  -350,   -30,   -30,    30,    30,    30,    30,   306,   350,   350,   350,   350 ], <   2768,  1>, <  11106,  1>, false,  true, false, false>,
    <  60689, [   350,  -466,  -466,  -126,  -126,   -30,   -30,   -14,    30,    30,    30,    30,   126,   126,   126,   126 ], <   7782,  1>, <  18722,  1>, false,  true, false, false>,
    <  60689, [  -222,  -350,  -350,  -350,  -350,  -350,  -350,   -30,   -30,   -30,   -30,   -30,   -30,   306,   466,   466 ], <   2768, -1>, <  11106, -1>, false,  true, false, false>,
    <  60733, [   130,  -326,  -326,  -214,  -214,  -162,  -162,   -46,   -46,    46,    46,   130,   130,   162,   162,   286 ], <   2020, -1>, <   6166,  1>,  true, false, false, false>,
    <  60733, [  -130,  -130,  -130,   -46,   -46,   -46,   -46,   162,   162,   162,   162,   214,   214,   286,   326,   326 ], <   2020,  1>, <   6166, -1>,  true, false, false, false>,
    <  60737, [   126,  -242,  -242,  -222,  -222,   -30,   -30,    30,    30,    66,   126,   126,   142,   142,   222,   222 ], <   3138, -1>, <  13500, -1>,  true, false, false, false>,
    <  60737, [   126,  -138,  -138,  -114,  -114,   -14,   114,   114,   126,   126,   138,   138,   142,   142,   278,   278 ], <   1389,  1>, <   5829,  1>,  true, false, false, false>,
    <  60737, [  -126,  -278,  -278,  -142,  -142,  -126,  -126,   -14,   114,   114,   114,   114,   138,   138,   138,   138 ], <   1389, -1>, <   5829, -1>,  true, false, false, false>,
    <  60737, [  -126,  -222,  -222,  -222,  -222,  -142,  -142,  -126,  -126,   -30,   -30,   -30,   -30,    66,   242,   242 ], <   3138,  1>, <  13500,  1>,  true, false, false, false>,
    <  60737, [  -126,  -302,  -302,  -302,  -302,  -174,  -174,  -142,  -142,   -62,   -30,   -30,   402,   402,   402,   402 ], <   3376,  1>, <  13477,  1>, false, false, false, false>,
    <  60737, [   126,  -402,  -402,  -302,  -302,   -62,    30,    30,   142,   142,   174,   174,   302,   302,   402,   402 ], <   3376, -1>, <  13477, -1>, false, false, false, false>,
    <  60761, [   338,  -234,  -234,  -234,  -234,  -218,  -218,  -218,  -218,   -70,   -70,    10,   258,   258,   338,   338 ], <    687, -1>, <   1038, -1>,  true, false, false, false>,
    <  60761, [  -338,  -338,  -338,  -258,  -258,  -234,  -234,  -218,  -218,    10,    70,    70,   218,   218,   234,   234 ], <    687,  1>, <   1038,  1>,  true, false, false, false>,
    <  60961, [  -434,  -434,  -434,  -338,  -338,  -210,  -210,  -178,  -178,   -62,   -62,    62,    62,   178,   178,   226 ], <   7066, -1>, <   7373, -1>,  true, false, false, false>,
    <  60961, [   434,   -62,   -62,   -62,   -62,   178,   178,   178,   178,   210,   210,   226,   338,   338,   434,   434 ], <   7066,  1>, <   7373,  1>,  true, false, false, false>,
    <  61057, [   302,  -398,  -398,  -322,  -322,  -126,    78,    78,   174,   174,   302,   302,   322,   322,   398,   398 ], <     41, -1>, <   1756, -1>,  true, false, false, false>,
    <  61057, [  -302,  -398,  -398,  -398,  -398,  -302,  -302,  -174,  -174,  -126,   -78,   -78,   322,   322,   322,   322 ], <     41,  1>, <   1756,  1>,  true, false, false, false>,
    <  61121, [   -50,  -370,  -370,  -342,  -342,  -270,  -110,  -110,   -50,   -50,   110,   110,   342,   342,   374,   374 ], <   3072,  1>, <   5615,  1>,  true, false, false, false>,
    <  61121, [    50,  -374,  -374,  -342,  -342,  -342,  -342,  -270,  -110,  -110,  -110,  -110,    50,    50,   370,   370 ], <   3072, -1>, <   5615, -1>,  true, false, false, false>,
    <  61409, [   110,  -426,  -426,   -50,   -50,    -6,    -6,     6,     6,   110,   110,   354,   426,   426,   494,   494 ], <  11206, -1>, <  11444, -1>,  true, false, false, false>,
    <  61409, [   246,  -238,  -174,  -174,  -114,  -114,  -114,  -114,   114,   114,   174,   174,   174,   174,   494,   494 ], <   3313, -1>, <   8818, -1>, false,  true, false, false>,
    <  61409, [  -110,  -494,  -494,  -110,  -110,    -6,    -6,    -6,    -6,    50,    50,   354,   426,   426,   426,   426 ], <  11206,  1>, <  11444,  1>,  true, false, false, false>,
    <  61409, [  -246,  -494,  -494,  -238,  -174,  -174,  -114,  -114,  -114,  -114,   114,   114,   174,   174,   174,   174 ], <   3313,  1>, <   8818,  1>, false,  true, false, false>,
    <  61441, [   242,  -270,   -46,   -46,   -46,   -46,   -38,   -38,   242,   242,   450,   450,   458,   458,   458,   458 ], <   2164, -1>, <   6250, -1>,  true, false, false, false>,
    <  61441, [  -242,  -458,  -458,  -450,  -450,  -270,  -242,  -242,   -46,   -46,    38,    38,    46,    46,   458,   458 ], <   2164,  1>, <   6250,  1>,  true, false, false, false>,
    <  61553, [  -462,  -398,  -398,  -398,  -398,  -398,  -398,   -14,   -14,   -14,   370,   370,   370,   370,   370,   370 ], <   3109,  1>, <   7263,  1>, false,  true, false, false>,
    <  61553, [   462,  -398,  -398,  -370,  -370,  -370,  -370,   -14,    14,    14,   370,   370,   398,   398,   398,   398 ], <   3109, -1>, <   7263, -1>, false,  true, false, false>,
    <  61729, [   -98,  -206,  -206,  -178,  -178,   -98,   -98,    30,    30,   178,   178,   206,   206,   286,   286,   290 ], <   8055, -1>, <  14863, -1>,  true, false, false, false>,
    <  61729, [    98,  -286,  -286,  -206,  -206,  -206,  -206,   -30,   -30,    98,    98,   178,   178,   178,   178,   290 ], <   8055,  1>, <  14863,  1>,  true, false, false, false>,
    <  61949, [   -78,  -470,  -470,   -78,   -78,   -74,   -74,   -30,   -30,    14,    30,    30,    74,    74,   290,   290 ], <    192,  1>, <   5631, -1>,  true, false, false, false>,
    <  61949, [    78,  -290,  -290,   -30,   -30,   -30,   -30,    14,    74,    74,    74,    74,    78,    78,   470,   470 ], <    192, -1>, <   5631,  1>,  true, false, false, false>,
    <  61981, [  -162,  -290,  -290,  -170,  -170,    -2,    70,    70,    82,    82,    82,    82,   290,   290,   290,   290 ], <   2204,  1>, <  18627, -1>, false, false, false, false>,
    <  61981, [   162,  -290,  -290,   -82,   -82,   -70,   -70,    -2,    82,    82,   170,   170,   290,   290,   290,   290 ], <   2204, -1>, <  18627,  1>, false, false, false, false>,
    <  62081, [  -350,  -382,  -382,  -350,  -350,  -350,   -22,   -22,   -22,   -22,   -22,   -22,   -22,   -22,   498,   498 ], <    324,  1>, <   1146,  1>,  true, false, false, false>,
    <  62081, [   350,  -498,  -498,  -350,   -22,   -22,   -22,   -22,    22,    22,    22,    22,   350,   350,   382,   382 ], <    324, -1>, <   1146, -1>,  true, false, false, false>,
    <  62129, [   314,   -26,   -26,   -26,   -26,   -22,   -22,    22,    22,    22,    22,    26,    26,    50,    50,   450 ], <   1446, -1>, <   7472, -1>, false,  true, false, false>,
    <  62129, [  -314,   -50,   -50,   -26,   -26,   -26,   -26,   -22,   -22,    22,    22,    22,    22,    26,    26,   450 ], <   1446,  1>, <   7472,  1>, false,  true, false, false>,
    <  62137, [   198,  -170,  -170,  -170,  -170,   -86,   -86,    58,    86,    86,    86,    86,   102,   102,   170,   170 ], <    483,  1>, <  21895, -1>, false,  true, false, false>,
    <  62137, [  -198,  -102,  -102,   -86,   -86,   -86,   -86,   -86,   -86,    58,   170,   170,   170,   170,   170,   170 ], <    483, -1>, <  21895,  1>, false,  true, false, false>,
    <  62273, [   174,  -174,  -174,   -30,   -30,    30,    30,    66,   174,   174,   174,   174,   414,   414,   446,   446 ], <   5858, -1>, <   5971, -1>, false, false, false, false>,
    <  62273, [   238,  -158,  -114,  -114,  -114,  -114,   -78,   -78,    78,    78,    78,    78,   114,   114,   446,   446 ], <   1207,  1>, <   4124,  1>, false,  true, false, false>,
    <  62273, [  -238,  -446,  -446,  -158,   -78,   -78,   -78,   -78,   -78,   -78,   114,   114,   114,   114,   114,   114 ], <   1207, -1>, <   4124, -1>, false,  true, false, false>,
    <  62273, [  -174,  -446,  -446,  -414,  -414,  -174,  -174,  -174,  -174,  -174,  -174,   -30,   -30,   -30,   -30,    66 ], <   5858,  1>, <   5971,  1>, false, false, false, false>,
    <  62417, [  -146,  -338,  -338,  -210,  -210,  -210,  -210,   -18,   -18,   -18,   -18,    18,    18,   210,   210,   338 ], <   2667, -1>, <  17585, -1>, false,  true, false, false>,
    <  62417, [   146,    18,    18,    18,    18,    18,    18,   210,   210,   210,   210,   210,   210,   338,   338,   338 ], <   2667,  1>, <  17585,  1>, false,  true, false, false>,
    <  62501, [   150,   -90,   -90,   -70,   -70,   -70,   -70,    -2,    -2,    66,    66,    66,    66,   150,   150,   246 ], <    283, -1>, <   4637,  1>,  true, false, false, false>,
    <  62501, [  -150,  -150,  -150,   -70,   -70,   -66,   -66,     2,     2,    66,    66,    70,    70,    90,    90,   246 ], <    283,  1>, <   4637, -1>,  true, false, false, false>,
    <  62617, [  -230,  -118,  -118,  -118,  -118,  -118,  -118,  -102,   202,   202,   202,   202,   202,   202,   378,   378 ], <   2506, -1>, <   5826,  1>, false,  true, false, false>,
    <  62617, [   230,  -378,  -378,  -202,  -202,  -202,  -202,  -118,  -118,  -102,   118,   118,   118,   118,   202,   202 ], <   2506,  1>, <   5826, -1>, false,  true, false, false>,
    <  62633, [    90,   -86,    26,    26,    26,    26,    26,    26,    42,    42,    42,    42,    42,    42,   266,   266 ], <   6346,  1>, <  10521,  1>, false,  true, false, false>,
    <  62633, [   -90,  -266,  -266,   -86,   -42,   -42,   -42,   -42,   -26,   -26,   -26,   -26,    26,    26,    42,    42 ], <   6346, -1>, <  10521, -1>, false,  true, false, false>,
    <  62701, [   226,  -198,  -198,  -162,  -102,  -102,   -94,   -94,    94,    94,   102,   102,   226,   226,   386,   386 ], <   1713,  1>, <  11268,  1>,  true, false, false, false>,
    <  62701, [  -226,  -386,  -386,  -226,  -226,  -162,  -102,  -102,  -102,  -102,   -94,   -94,   -94,   -94,   198,   198 ], <   1713, -1>, <  11268, -1>,  true, false, false, false>,
    <  62761, [  -230,  -230,  -230,  -150,   -38,   -38,   -38,   -38,   -22,   -22,   -22,   -22,   218,   218,   410,   410 ], <   6082,  1>, <  13536,  1>,  true, false, false, false>,
    <  62761, [   230,  -410,  -410,  -218,  -218,  -150,   -38,   -38,   -22,   -22,    22,    22,    38,    38,   230,   230 ], <   6082, -1>, <  13536, -1>,  true, false, false, false>,
    <  62761, [   234,  -230,  -230,  -230,  -230,  -150,   -38,   -38,   -22,   -22,   218,   218,   218,   218,   410,   410 ], <   2174, -1>, <  11497, -1>, false, false,  true, false>,
    <  62761, [  -234,  -410,  -410,  -230,  -230,  -218,  -218,  -150,    22,    22,    38,    38,   218,   218,   230,   230 ], <   2174,  1>, <  11497,  1>, false, false,  true, false>,
    <  62801, [   206,  -458,  -458,   -50,   -50,   -42,   -42,    42,    42,    50,    50,   206,   206,   302,   302,   450 ], <   5079,  1>, <  14511,  1>,  true, false, false, false>,
    <  62801, [  -206,  -302,  -302,  -206,  -206,    42,    42,    42,    42,    50,    50,    50,    50,   450,   458,   458 ], <   5079, -1>, <  14511, -1>,  true, false, false, false>,
    <  62921, [  -330,  -250,  -250,  -250,  -250,  -246,  -170,  -170,   -90,   -90,   -90,   -90,    90,    90,   250,   250 ], <    538, -1>, <  11001,  1>, false,  true, false, false>,
    <  62921, [   330,  -246,    90,    90,    90,    90,    90,    90,   170,   170,   250,   250,   250,   250,   250,   250 ], <    538,  1>, <  11001, -1>, false,  true, false, false>,
    <  63073, [   386,  -406,  -406,  -406,  -406,  -366,  -366,  -150,  -150,  -150,  -150,   322,   386,   386,   418,   418 ], <   4118,  1>, <  12487,  1>,  true, false, false, false>,
    <  63073, [  -386,  -418,  -418,  -406,  -406,  -386,  -386,  -150,  -150,   150,   150,   322,   366,   366,   406,   406 ], <   4118, -1>, <  12487, -1>,  true, false, false, false>,
    <  63097, [  -170,  -298,  -298,  -294,  -294,  -198,  -182,  -182,  -170,  -170,   182,   182,   294,   294,   342,   342 ], <   2159, -1>, <  10781, -1>,  true, false, false, false>,
    <  63097, [   170,  -342,  -342,  -294,  -294,  -294,  -294,  -198,  -182,  -182,  -182,  -182,   170,   170,   298,   298 ], <   2159,  1>, <  10781,  1>,  true, false, false, false>,
    <  63097, [  -122,  -298,  -298,  -198,  -170,  -170,   170,   170,   182,   182,   294,   294,   298,   298,   342,   342 ], <   5809,  1>, <  16792,  1>, false, false,  true, false>,
    <  63097, [   -78,  -342,  -342,  -278,  -270,  -270,   -78,   -78,    -2,    -2,    -2,    -2,   190,   190,   190,   190 ], <    995, -1>, <   2610, -1>,  true, false, false, false>,
    <  63097, [   122,  -342,  -342,  -294,  -294,  -198,  -182,  -182,   170,   170,   170,   170,   298,   298,   298,   298 ], <   5809, -1>, <  16792, -1>, false, false,  true, false>,
    <  63097, [    78,  -278,  -190,  -190,    -2,    -2,     2,     2,    78,    78,   190,   190,   270,   270,   342,   342 ], <    995,  1>, <   2610,  1>,  true, false, false, false>,
    <  63281, [    42,  -446,   -42,   -42,   -42,   -42,    -6,    -6,     6,     6,     6,     6,    42,    42,   418,   418 ], <    930, -1>, <   1860, -1>,  true,  true,  true, false>,
    <  63281, [   -42,  -446,  -418,  -418,   -42,   -42,   -42,   -42,    -6,    -6,     6,     6,     6,     6,    42,    42 ], <    930,  1>, <   1860,  1>,  true,  true,  true, false>,
    <  63353, [  -426,  -294,  -294,  -294,  -294,  -234,  -234,    86,    86,   154,   294,   294,   294,   294,   294,   294 ], <   1926,  1>, <   3474,  1>, false, false, false, false>,
    <  63353, [   426,  -294,  -294,  -294,  -294,  -294,  -294,  -294,  -294,  -294,  -294,   -86,   -86,   154,   234,   234 ], <   1926, -1>, <   3474, -1>, false, false, false, false>,
    <  63361, [   110,  -178,  -178,    -2,    -2,     2,     2,    66,   110,   110,   178,   178,   206,   206,   462,   462 ], <   2393, -1>, <   6461, -1>,  true, false, false, false>,
    <  63361, [  -110,  -462,  -462,  -206,  -206,  -110,  -110,     2,     2,     2,     2,    66,   178,   178,   178,   178 ], <   2393,  1>, <   6461,  1>,  true, false, false, false>,
    <  63409, [   114,  -110,  -110,  -110,  -110,  -110,  -110,    50,    50,    50,    50,    50,    50,   114,   306,   306 ], <   2086, -1>, <   3529,  1>, false,  true, false, false>,
    <  63409, [  -114,  -306,  -306,  -110,  -110,   -50,   -50,   -50,   -50,    50,    50,   110,   110,   110,   110,   114 ], <   2086,  1>, <   3529, -1>, false,  true, false, false>,
    <  63473, [   114,  -366,  -366,  -366,  -366,  -126,  -126,  -126,  -126,   -78,   114,   114,   114,   114,   434,   434 ], <   1038,  1>, <   1681,  1>, false, false, false, false>,
    <  63473, [  -114,  -434,  -434,  -366,  -366,  -114,  -114,   -78,   114,   114,   126,   126,   126,   126,   366,   366 ], <   1038, -1>, <   1681, -1>, false, false, false, false>,
    <  63809, [   246,  -450,  -450,  -450,  -450,  -370,  -370,  -158,  -158,   114,   158,   158,   158,   158,   450,   450 ], <   3212, -1>, <   3674, -1>, false,  true, false, false>,
    <  63809, [  -246,  -450,  -450,  -450,  -450,  -158,  -158,   114,   158,   158,   158,   158,   370,   370,   450,   450 ], <   3212,  1>, <   3674,  1>, false,  true, false, false>,
    <  63901, [   382,  -278,  -278,  -278,  -278,  -254,  -254,  -254,  -254,   350,   350,   382,   382,   430,   502,   502 ], <   6716,  1>, <  12575, -1>,  true, false, false, false>,
    <  63901, [  -382,  -502,  -502,  -382,  -382,  -350,  -350,  -278,  -278,  -254,  -254,   254,   254,   278,   278,   430 ], <   6716, -1>, <  12575,  1>,  true, false, false, false>,
    <  63929, [  -342,  -198,  -198,  -198,  -198,    10,    10,    42,    42,    42,    42,    90,    90,   186,   410,   410 ], <   2666,  1>, <   6572,  1>, false, false, false, false>,
    <  63929, [   342,  -410,  -410,  -198,  -198,   -90,   -90,   -42,   -42,   -10,   -10,    42,    42,   186,   198,   198 ], <   2666, -1>, <   6572, -1>, false, false, false, false>,
    <  63997, [    -2,   -94,   -94,   -94,   -94,    -2,    -2,    94,   102,   102,   118,   118,   338,   338,   338,   338 ], <   8613,  1>, <  14735,  1>,  true, false, false, false>,
    <  63997, [     2,  -338,  -338,  -118,  -118,  -102,  -102,   -94,   -94,     2,     2,    94,    94,    94,   338,   338 ], <   8613, -1>, <  14735, -1>,  true, false, false, false>,
    <  64217, [   174,  -442,  -442,  -358,  -358,  -170,  -170,  -170,  -170,   170,   170,   358,   358,   358,   358,   426 ], <    645, -1>, <   2803, -1>, false,  true, false, false>,
    <  64217, [  -174,  -358,  -358,  -170,  -170,  -170,  -170,   170,   170,   358,   358,   358,   358,   426,   442,   442 ], <    645,  1>, <   2803,  1>, false,  true, false, false>,
    <  64217, [   282,  -294,  -294,  -230,  -198,  -198,  -198,  -198,    90,    90,    90,    90,   282,   282,   442,   442 ], <    909,  1>, <   4711,  1>,  true, false, false, false>,
    <  64217, [  -282,  -442,  -442,  -282,  -282,  -230,  -198,  -198,   -90,   -90,    90,    90,   198,   198,   294,   294 ], <    909, -1>, <   4711, -1>,  true, false, false, false>,
    <  64373, [  -246,  -494,  -494,  -234,  -234,  -234,  -150,  -150,   -54,   -54,   150,   150,   234,   234,   290,   290 ], <   3325,  1>, <  10289, -1>, false, false, false, false>,
    <  64373, [   246,  -290,  -290,  -234,  -150,  -150,  -150,  -150,    54,    54,   234,   234,   234,   234,   494,   494 ], <   3325, -1>, <  10289,  1>, false, false, false, false>,
    <  64577, [  -386,  -402,  -402,  -322,  -322,  -238,  -238,    66,   142,   142,   174,   174,   238,   238,   402,   402 ], <   6035,  1>, <  12071,  1>, false, false, false, false>,
    <  64577, [   386,  -238,  -238,  -238,  -238,  -174,  -174,  -142,  -142,    66,   322,   322,   402,   402,   402,   402 ], <   6035, -1>, <  12071, -1>, false, false, false, false>,
    <  64633, [    38,  -474,  -474,  -234,  -234,  -218,  -218,  -134,   -86,   -86,    38,    38,    86,    86,   234,   234 ], <   1563,  1>, <   2620, -1>,  true, false, false, false>,
    <  64633, [   -38,  -134,   -86,   -86,   -86,   -86,   -38,   -38,   218,   218,   234,   234,   234,   234,   474,   474 ], <   1563, -1>, <   2620,  1>,  true, false, false, false>,
    <  64793, [   414,  -506,  -506,  -502,  -450,  -450,  -450,  -450,  -414,  -414,   414,   414,   414,   414,   450,   450 ], <   2483,  1>, <   6579,  1>,  true,  true,  true, false>,
    <  64793, [  -414,  -502,  -450,  -450,  -450,  -450,  -414,  -414,   414,   414,   414,   414,   450,   450,   506,   506 ], <   2483, -1>, <   6579, -1>,  true,  true,  true, false>,
    <  64921, [   -34,  -354,  -354,  -318,  -318,   -94,   -94,   -34,   -34,    94,    94,   202,   318,   318,   390,   390 ], <   4363,  1>, <  21962,  1>,  true, false, false, false>,
    <  64921, [    34,  -390,  -390,    34,    34,    94,    94,    94,    94,   202,   318,   318,   318,   318,   354,   354 ], <   4363, -1>, <  21962, -1>,  true, false, false, false>,
    <  65089, [  -190,  -510,  -510,  -190,  -190,  -158,  -158,  -158,  -158,   130,   130,   418,   418,   418,   418,   450 ], <   1264,  1>, <   5658,  1>,  true, false, false, false>,
    <  65089, [   190,  -418,  -418,  -158,  -158,  -130,  -130,   158,   158,   190,   190,   418,   418,   450,   510,   510 ], <   1264, -1>, <   5658, -1>,  true, false, false, false>,
    <  65293, [   114,  -370,  -370,  -262,  -262,  -226,  -174,  -174,   114,   114,   186,   186,   262,   262,   370,   370 ], <   2357, -1>, <   9892, -1>,  true, false, false, false>,
    <  65293, [  -114,  -262,  -262,  -262,  -262,  -226,  -186,  -186,  -114,  -114,   174,   174,   370,   370,   370,   370 ], <   2357,  1>, <   9892,  1>,  true, false, false, false>,
    <  65381, [  -138,  -182,  -182,  -182,  -182,  -138,  -138,  -126,  -126,  -126,  -126,   -74,   -74,   342,   382,   382 ], <    408,  1>, <    973,  1>,  true, false, false, false>,
    <  65381, [   138,  -382,  -382,  -182,  -182,  -126,  -126,    74,    74,   126,   126,   138,   138,   182,   182,   342 ], <    408, -1>, <    973, -1>,  true, false, false, false>,
    <  65521, [  -274,  -398,  -274,  -274,  -254,  -254,  -178,  -178,   -50,   -50,    -2,    -2,     2,     2,   254,   254 ], <   4015, -1>, <   5400, -1>,  true, false, false, false>,
    <  65521, [   274,  -398,  -254,  -254,  -254,  -254,     2,     2,     2,     2,    50,    50,   178,   178,   274,   274 ], <   4015,  1>, <   5400,  1>,  true, false, false, false>,
    <  65537, [    66,  -302,  -302,  -302,  -302,  -222,  -222,  -190,  -174,  -174,  -174,  -174,     2,     2,    66,    66 ], <   4744,  1>, <  12820, -1>,  true, false, false, false>,
    <  65537, [   -66,  -302,  -302,  -190,  -174,  -174,   -66,   -66,    -2,    -2,   174,   174,   222,   222,   302,   302 ], <   4744, -1>, <  12820,  1>,  true, false, false, false>,
    <  65617, [  -238,  -190,  -190,  -190,  -190,  -190,  -190,    18,    18,   322,   322,   322,   322,   322,   322,   402 ], <   7176,  1>, <   7347,  1>, false,  true, false, false>,
    <  65617, [   322,    18,    18,    50,    50,    50,    50,    50,    50,   242,   242,   242,   242,   242,   242,   498 ], <   5578, -1>, <  10438, -1>, false,  true, false, false>,
    <  65617, [   238,  -322,  -322,  -322,  -322,  -190,  -190,   -18,   -18,   190,   190,   190,   190,   322,   322,   402 ], <   7176, -1>, <   7347, -1>, false,  true, false, false>,
    <  65617, [   286,  -386,  -386,  -386,  -386,   -98,   -98,   -98,   -98,   -18,   -18,    98,    98,   178,   386,   386 ], <   1886,  1>, <  14664,  1>, false,  true, false, false>,
    <  65617, [  -158,  -206,  -190,  -190,  -190,  -190,  -190,  -190,    18,    18,    98,    98,    98,    98,    98,    98 ], <   1279, -1>, <   3232, -1>, false,  true, false, false>,
    <  65617, [  -286,    18,    18,    98,    98,    98,    98,    98,    98,   178,   386,   386,   386,   386,   386,   386 ], <   1886, -1>, <  14664, -1>, false,  true, false, false>,
    <  65617, [   158,  -206,  -190,  -190,   -98,   -98,   -98,   -98,   -18,   -18,    98,    98,   190,   190,   190,   190 ], <   1279,  1>, <   3232,  1>, false,  true, false, false>,
    <  65617, [  -322,  -242,  -242,  -242,  -242,   -50,   -50,   -50,   -50,   -18,   -18,    50,    50,   242,   242,   498 ], <   5578,  1>, <  10438,  1>, false,  true, false, false>,
    <  65729, [   -66,  -210,  -210,  -130,  -130,   -66,   -66,   -66,   -66,   -46,   -46,    46,    46,   194,   210,   210 ], <   5710, -1>, <  11854, -1>,  true, false, false, false>,
    <  65729, [    66,   -46,   -46,   -46,   -46,    66,    66,    66,    66,   130,   130,   194,   210,   210,   210,   210 ], <   5710,  1>, <  11854,  1>,  true, false, false, false>,
    <  65761, [   206,  -382,  -334,  -334,  -178,  -178,  -178,  -178,    30,    30,   178,   178,   334,   334,   334,   334 ], <   3170,  1>, <   5296,  1>, false,  true, false, false>,
    <  65761, [  -206,  -382,  -334,  -334,  -334,  -334,  -334,  -334,   -30,   -30,   178,   178,   178,   178,   178,   178 ], <   3170, -1>, <   5296, -1>, false,  true, false, false>,
    <  65837, [   114,  -462,  -462,  -422,  -422,  -390,  -390,  -238,  -238,   114,   114,   238,   238,   238,   462,   462 ], <   1318, -1>, <   8445, -1>,  true, false, false, false>,
    <  65837, [  -114,  -462,  -462,  -462,  -462,  -238,  -238,  -238,  -238,  -114,  -114,   238,   390,   390,   422,   422 ], <   1318,  1>, <   8445,  1>,  true, false, false, false>,
    <  65921, [   102,  -322,  -322,  -270,  -174,  -174,   -18,   -18,   -18,   -18,    18,    18,   174,   174,   174,   174 ], <  15620, -1>, <  17030, -1>, false,  true, false, false>,
    <  65921, [   402,   322,   322,   354,   354,   354,   354,   354,   354,   386,   402,   402,   402,   402,   402,   402 ], <   2534,  1>, <  10464,  1>,  true,  true,  true, false>,
    <  65921, [  -402,  -402,  -402,  -402,  -402,  -354,  -354,  -354,  -354,  -322,  -322,   354,   354,   386,   402,   402 ], <   2534, -1>, <  10464, -1>,  true,  true,  true, false>,
    <  65921, [  -102,  -270,  -174,  -174,   -18,   -18,   -18,   -18,    18,    18,   174,   174,   174,   174,   322,   322 ], <  15620,  1>, <  17030,  1>, false,  true, false, false>,
    <  66089, [   166,  -318,  -318,  -266,  -266,   -42,   -42,   -18,   -18,    18,    18,    42,   166,   166,   318,   318 ], <   1720, -1>, <   2407, -1>,  true, false, false, false>,
    <  66089, [  -166,  -318,  -318,  -318,  -318,  -166,  -166,    18,    18,    18,    18,    42,    42,    42,   266,   266 ], <   1720,  1>, <   2407,  1>,  true, false, false, false>,
    <  66161, [   270,  -366,  -366,   -78,   -78,   -78,   -50,   -50,    78,    78,    78,    78,   366,   366,   366,   366 ], <   2607,  1>, <   3109, -1>, false,  true, false, false>,
    <  66161, [  -270,  -366,  -366,  -366,  -366,  -366,  -366,   -78,   -78,   -78,   -78,   -78,   -78,   -78,    50,    50 ], <   2607, -1>, <   3109,  1>, false,  true, false, false>,
    <  66293, [  -234,  -274,  -274,  -234,  -234,   -10,    46,    46,   234,   234,   234,   234,   426,   426,   426,   426 ], <   3608, -1>, <   4450, -1>,  true, false, false, false>,
    <  66293, [   234,  -426,  -426,  -234,  -234,   -46,   -46,   -10,   234,   234,   234,   234,   274,   274,   426,   426 ], <   3608,  1>, <   4450,  1>,  true, false, false, false>,
    <  66377, [   402,  -198,    34,    34,    54,    54,    54,    54,    58,    58,   198,   198,   198,   198,   402,   402 ], <   2730, -1>, <   2917, -1>,  true, false, false, false>,
    <  66377, [  -402,  -402,  -402,  -198,  -198,  -198,   -58,   -58,   -54,   -54,   -34,   -34,    54,    54,   198,   198 ], <   2730,  1>, <   2917,  1>,  true, false, false, false>,
    <  66449, [   -42,  -514,  -514,   -58,   -58,   -58,   -58,   -54,   -54,    34,    54,    54,    54,    54,    58,    58 ], <     67,  1>, <   4315,  1>, false,  true, false, false>,
    <  66449, [    42,   -58,   -58,   -58,   -58,   -54,   -54,    34,    54,    54,    54,    54,    58,    58,   514,   514 ], <     67, -1>, <   4315, -1>, false,  true, false, false>,
    <  66529, [   430,  -354,  -354,  -222,  -178,  -178,   110,   110,   178,   178,   238,   238,   354,   354,   430,   430 ], <  12931, -1>, <  13282, -1>,  true, false, false, false>,
    <  66529, [  -430,  -430,  -430,  -238,  -238,  -222,  -110,  -110,   178,   178,   178,   178,   354,   354,   354,   354 ], <  12931,  1>, <  13282,  1>,  true, false, false, false>,
    <  66553, [  -106,  -474,  -474,  -330,  -330,  -166,  -106,  -106,   -42,   -42,    42,    42,   294,   294,   474,   474 ], <   8244, -1>, <  10169, -1>,  true, false, false, false>,
    <  66553, [   106,  -294,  -294,  -166,    42,    42,    42,    42,   106,   106,   330,   330,   474,   474,   474,   474 ], <   8244,  1>, <  10169,  1>,  true, false, false, false>,
    <  66553, [  -122,  -362,  -362,  -278,  -278,    86,    86,   250,   278,   278,   294,   294,   362,   362,   406,   406 ], <   5489, -1>, <  14991,  1>, false, false, false, false>,
    <  66553, [   122,  -406,  -406,  -294,  -294,  -278,  -278,  -278,  -278,   -86,   -86,   250,   362,   362,   362,   362 ], <   5489,  1>, <  14991, -1>, false, false, false, false>,
    <  66593, [  -414,  -414,  -414,  -366,  -366,    26,    26,    26,    26,   226,   226,   378,   378,   378,   378,   450 ], <   8563,  1>, <  23082,  1>,  true, false, false, false>,
    <  66593, [  -210,  -254,  -254,  -226,  -226,  -210,  -210,  -114,  -114,    98,   114,   114,   222,   222,   254,   254 ], <   3178, -1>, <   3988, -1>,  true, false, false, false>,
    <  66593, [   414,  -378,  -378,  -226,  -226,   -26,   -26,    26,    26,   366,   366,   378,   378,   414,   414,   450 ], <   8563, -1>, <  23082, -1>,  true, false, false, false>,
    <  66593, [   210,  -254,  -254,  -254,  -254,  -222,  -222,    98,   114,   114,   114,   114,   210,   210,   226,   226 ], <   3178,  1>, <   3988,  1>,  true, false, false, false>,
    <  66617, [   162,  -154,  -154,  -154,  -154,    22,    22,    22,    22,   162,   162,   274,   274,   362,   362,   426 ], <   3147, -1>, <  16817, -1>,  true, false, false, false>,
    <  66617, [  -162,  -362,  -362,  -274,  -274,  -162,  -162,  -154,  -154,   -22,   -22,    22,    22,   154,   154,   426 ], <   3147,  1>, <  16817,  1>,  true, false, false, false>,
    <  66653, [  -354,  -126,  -126,  -126,  -126,     6,     6,    62,    62,   178,   178,   178,   178,   374,   374,   446 ], <   4371, -1>, <   9443, -1>, false, false, false, false>,
    <  66653, [   354,  -374,  -374,  -178,  -178,  -126,  -126,   -62,   -62,    -6,    -6,   126,   126,   178,   178,   446 ], <   4371,  1>, <   9443,  1>, false, false, false, false>,
    <  66713, [    90,   -70,   -54,   -54,   -54,   -54,   -54,   -54,   154,   154,   154,   154,   154,   154,   506,   506 ], <   1678, -1>, <  10746, -1>, false,  true, false, false>,
    <  66713, [   -90,  -506,  -506,  -154,  -154,  -154,  -154,   -70,   -54,   -54,    54,    54,    54,    54,   154,   154 ], <   1678,  1>, <  10746,  1>, false,  true, false, false>,
    <  66721, [   222,  -370,  -370,  -338,  -338,  -302,  -302,  -210,  -210,   -34,   -34,   302,   302,   338,   338,   482 ], <   2124, -1>, <  11711, -1>, false, false, false, false>,
    <  66721, [  -222,  -302,  -302,  -302,  -302,    34,    34,   210,   210,   338,   338,   338,   338,   370,   370,   482 ], <   2124,  1>, <  11711,  1>, false, false, false, false>,
    <  66889, [    54,  -326,  -326,   -58,   -58,   -58,   -58,    58,    58,   202,   326,   326,   326,   326,   470,   470 ], <   5040,  1>, <  10290, -1>, false,  true, false, false>,
    <  66889, [  -134,  -470,  -470,  -310,  -310,  -310,  -310,   -86,   -86,   -86,   -86,   -22,   362,   362,   394,   394 ], <   3411, -1>, <   7751, -1>, false, false, false, false>,
    <  66889, [   134,  -394,  -394,  -362,  -362,  -310,  -310,   -86,   -86,   -22,    86,    86,   310,   310,   470,   470 ], <   3411,  1>, <   7751,  1>, false, false, false, false>,
    <  66889, [   -54,  -470,  -470,  -326,  -326,  -326,  -326,  -326,  -326,    58,    58,    58,    58,    58,    58,   202 ], <   5040, -1>, <  10290,  1>, false,  true, false, false>,
    <  67049, [    38,  -346,  -346,  -342,  -342,  -294,  -294,    38,    38,    42,   230,   230,   294,   294,   342,   342 ], <   3322, -1>, <   7349, -1>,  true, false, false, false>,
    <  67049, [   -42,  -346,  -346,   -38,   -38,    38,    38,    42,   230,   230,   294,   294,   342,   342,   346,   346 ], <   4951,  1>, <   7218,  1>, false, false,  true, false>,
    <  67049, [   -38,  -342,  -342,  -342,  -342,  -294,  -294,  -294,  -294,  -230,  -230,   -38,   -38,    42,   346,   346 ], <   3322,  1>, <   7349,  1>,  true, false, false, false>,
    <  67049, [    42,  -342,  -342,  -294,  -294,  -230,  -230,   -38,   -38,   -38,   -38,    42,   346,   346,   346,   346 ], <   4951, -1>, <   7218, -1>, false, false,  true, false>,
    <  67217, [  -430,  -382,  -382,  -382,  -382,  -382,  -382,    18,    18,    18,    18,    18,    18,    82,    82,   242 ], <   4150, -1>, <   8956, -1>, false,  true, false, false>,
    <  67217, [   430,  -382,  -382,   -82,   -82,   -18,   -18,   -18,   -18,    18,    18,   242,   382,   382,   382,   382 ], <   4150,  1>, <   8956,  1>, false,  true, false, false>,
    <  67273, [   -74,  -458,  -458,  -426,  -426,  -234,  -234,   -74,   -74,   -10,   -10,    10,    10,   458,   458,   458 ], <   3259, -1>, <   7086, -1>,  true, false, false, false>,
    <  67273, [    74,    10,    10,    10,    10,    74,    74,   234,   234,   426,   426,   458,   458,   458,   458,   458 ], <   3259,  1>, <   7086,  1>,  true, false, false, false>,
    <  67289, [  -234,  -394,  -394,   -90,   -90,   -54,   -54,   -38,    54,    54,    90,    90,   246,   246,   310,   310 ], <   1119, -1>, <   2464, -1>, false, false, false, false>,
    <  67289, [   234,  -310,  -310,  -246,  -246,   -54,   -54,   -54,   -54,   -38,    90,    90,    90,    90,   394,   394 ], <   1119,  1>, <   2464,  1>, false, false, false, false>,
    <  67349, [   322,  -414,  -414,  -262,  -262,   -90,   -90,   -42,    90,    90,   330,   330,   370,   370,   414,   414 ], <    743, -1>, <  16359, -1>, false, false, false, false>,
    <  67349, [  -322,  -370,  -370,  -330,  -330,   -90,   -90,   -90,   -90,   -42,   262,   262,   414,   414,   414,   414 ], <    743,  1>, <  16359,  1>, false, false, false, false>,
    <  67369, [   -22,  -374,  -374,  -310,  -134,  -134,  -134,  -134,  -134,  -134,    10,    10,    10,    10,    10,    10 ], <   5263, -1>, <  17234, -1>, false,  true, false, false>,
    <  67369, [    22,  -310,  -134,  -134,   -10,   -10,   -10,   -10,    10,    10,   134,   134,   134,   134,   374,   374 ], <   5263,  1>, <  17234,  1>, false,  true, false, false>,
    <  67433, [  -114,  -454,  -198,  -198,  -154,  -154,   -54,   -54,    54,    54,    54,    54,   198,   198,   198,   198 ], <     21, -1>, <   9561, -1>, false,  true, false, false>,
    <  67433, [   114,  -454,  -198,  -198,   -54,   -54,    54,    54,    54,    54,   154,   154,   198,   198,   198,   198 ], <     21,  1>, <   9561,  1>, false,  true, false, false>,
    <  67453, [   -66,  -174,  -174,  -174,  -174,   -94,   -94,   -94,   -94,   -66,   -66,   -34,     6,     6,   406,   406 ], <   3014,  1>, <  10380,  1>,  true, false, false, false>,
    <  67453, [    66,  -406,  -406,  -174,  -174,   -94,   -94,   -34,    -6,    -6,    66,    66,    94,    94,   174,   174 ], <   3014, -1>, <  10380, -1>,  true, false, false, false>,
    <  67489, [  -178,  -286,  -286,  -226,  -226,  -206,  -206,  -178,  -178,   206,   206,   226,   286,   286,   350,   350 ], <   4447, -1>, <  11176, -1>,  true, false, false, false>,
    <  67489, [   178,  -350,  -350,  -286,  -286,  -286,  -286,  -206,  -206,  -206,  -206,   178,   178,   226,   226,   226 ], <   4447,  1>, <  11176,  1>,  true, false, false, false>,
    <  67577, [   390,  -250,  -250,  -218,  -218,  -198,  -198,  -198,  -102,  -102,   102,   102,   198,   198,   390,   390 ], <    939, -1>, <  10731, -1>,  true, false, false, false>,
    <  67577, [  -390,  -390,  -390,  -198,  -198,  -198,  -198,  -198,  -102,  -102,  -102,  -102,   218,   218,   250,   250 ], <    939,  1>, <  10731,  1>,  true, false, false, false>,
    <  67601, [  -210,  -258,  -258,  -242,  -242,  -210,  -210,  -114,  -114,    -2,    -2,    18,   114,   114,   242,   242 ], <   1032, -1>, <   1182, -1>,  true, false, false, false>,
    <  67601, [   210,     2,     2,    18,   114,   114,   114,   114,   210,   210,   242,   242,   242,   242,   258,   258 ], <   1032,  1>, <   1182,  1>,  true, false, false, false>,
    <  67777, [  -242,  -498,  -498,  -254,  -242,  -242,  -242,  -242,  -238,  -238,   -66,   -66,    66,    66,   238,   238 ], <    369, -1>, <   8385, -1>,  true, false, false, false>,
    <  67777, [   242,  -254,  -238,  -238,  -238,  -238,    66,    66,    66,    66,   242,   242,   242,   242,   498,   498 ], <    369,  1>, <   8385,  1>,  true, false, false, false>,
    <  67993, [  -234,  -362,  -362,  -362,  -362,  -298,  -298,  -298,  -298,  -262,   134,   134,   298,   298,   362,   362 ], <   5414,  1>, <  10816,  1>, false,  true, false, false>,
    <  67993, [   234,  -262,  -134,  -134,   298,   298,   298,   298,   298,   298,   362,   362,   362,   362,   362,   362 ], <   5414, -1>, <  10816, -1>, false,  true, false, false>,
    <  68209, [   370,  -206,  -206,    50,    50,    50,    50,    50,    50,    82,   162,   162,   162,   162,   162,   162 ], <   3129, -1>, <   3379, -1>, false,  true, false, false>,
    <  68209, [  -370,  -162,  -162,  -162,  -162,   -50,   -50,   -50,   -50,    50,    50,    82,   162,   162,   206,   206 ], <   3129,  1>, <   3379,  1>, false,  true, false, false>,
    <  68281, [   250,  -358,    10,    10,    10,    10,    10,    10,   122,   122,   122,   122,   122,   122,   282,   282 ], <   1388, -1>, <  10243, -1>, false,  true, false, false>,
    <  68281, [  -250,  -358,  -282,  -282,  -122,  -122,  -122,  -122,   -10,   -10,   -10,   -10,    10,    10,   122,   122 ], <   1388,  1>, <  10243,  1>, false,  true, false, false>,
    <  68329, [   290,  -394,  -394,  -394,  -394,  -122,  -122,  -122,  -122,   -54,   -54,    -6,   122,   122,   394,   394 ], <   1146,  1>, <   1507,  1>, false,  true, false, false>,
    <  68329, [  -290,  -394,  -394,  -394,  -394,  -122,  -122,  -122,  -122,    -6,    54,    54,   122,   122,   394,   394 ], <   1146, -1>, <   1507, -1>, false,  true, false, false>,
    <  68389, [  -170,  -170,  -170,  -138,    82,    82,    82,    82,   170,   170,   170,   170,   294,   294,   510,   510 ], <   4683,  1>, <   8120,  1>,  true, false, false, false>,
    <  68389, [   170,  -510,  -510,  -294,  -294,  -170,  -170,  -138,   -82,   -82,    82,    82,   170,   170,   170,   170 ], <   4683, -1>, <   8120, -1>,  true, false, false, false>,
    <  68449, [  -190,  -414,  -414,  -158,   -14,   -14,   -14,   -14,   -14,   -14,   114,   114,   114,   114,   114,   114 ], <    873,  1>, <   7162,  1>, false,  true, false, false>,
    <  68449, [   190,  -158,  -114,  -114,  -114,  -114,   -14,   -14,    14,    14,    14,    14,   114,   114,   414,   414 ], <    873, -1>, <   7162, -1>, false,  true, false, false>,
    <  68473, [   106,  -470,  -470,  -406,  -406,  -406,  -406,  -326,   -86,   -86,    -6,    -6,    -6,    -6,   426,   426 ], <   5754,  1>, <   9560,  1>, false, false, false, false>,
    <  68473, [  -106,  -426,  -426,  -406,  -406,  -326,    -6,    -6,     6,     6,    86,    86,   406,   406,   470,   470 ], <   5754, -1>, <   9560, -1>, false, false, false, false>,
    <  68489, [   210,  -326,  -210,  -210,  -210,  -210,   174,   174,   174,   174,   210,   210,   210,   210,   490,   490 ], <   4304, -1>, <   5005, -1>,  true, false, false, false>,
    <  68489, [  -210,  -490,  -490,  -326,  -210,  -210,  -210,  -210,  -210,  -210,  -174,  -174,   174,   174,   210,   210 ], <   4304,  1>, <   5005,  1>,  true, false, false, false>,
    <  68501, [    42,  -398,  -398,  -394,  -394,  -270,  -270,   -26,    42,    42,    42,    42,   270,   270,   394,   394 ], <  10371,  1>, <  13585, -1>,  true, false, false, false>,
    <  68501, [   -42,  -270,  -270,  -270,  -270,   -42,   -42,   -42,   -42,   -26,   394,   394,   394,   394,   398,   398 ], <  10371, -1>, <  13585,  1>,  true, false, false, false>,
    <  68633, [  -282,  -506,  -506,  -282,  -282,   -54,   -54,    -6,    -6,     6,     6,    54,    54,   250,   342,   342 ], <   2005,  1>, <   2582, -1>,  true, false, false, false>,
    <  68633, [   282,  -342,  -342,   -54,   -54,   -54,   -54,    -6,    -6,    -6,    -6,   250,   282,   282,   506,   506 ], <   2005, -1>, <   2582,  1>,  true, false, false, false>,
    <  68881, [   162,  -382,  -382,  -222,  -222,  -110,  -110,  -110,  -110,   162,   162,   194,   194,   194,   194,   274 ], <   1185,  1>, <   1746,  1>,  true, false, false, false>,
    <  68881, [  -162,  -194,  -194,  -162,  -162,  -110,  -110,   110,   110,   194,   194,   222,   222,   274,   382,   382 ], <   1185, -1>, <   1746, -1>,  true, false, false, false>,
    <  68897, [   -98,  -482,  -482,  -270,  -270,  -270,  -270,  -222,   -98,   -98,    30,    30,   270,   270,   270,   270 ], <   6240, -1>, <   7612, -1>,  true, false, false, false>,
    <  68897, [    98,  -270,  -270,  -270,  -270,  -270,  -270,  -270,  -270,  -222,   -30,   -30,    98,    98,   482,   482 ], <   6240,  1>, <   7612,  1>,  true, false, false, false>,
    <  68993, [   174,  -466,  -466,  -434,  -434,  -382,  -322,  -322,  -114,  -114,   114,   114,   174,   174,   322,   322 ], <   1166, -1>, <   7539, -1>,  true, false, false, false>,
    <  68993, [  -174,  -382,  -174,  -174,   114,   114,   114,   114,   322,   322,   322,   322,   434,   434,   466,   466 ], <   1166,  1>, <   7539,  1>,  true, false, false, false>,
    <  69001, [  -418,  -190,  -190,  -130,  -130,  -130,  -130,   130,   130,   186,   190,   190,   190,   190,   390,   390 ], <   3583,  1>, <   6181,  1>, false,  true, false, false>,
    <  69001, [   418,  -390,  -390,  -190,  -190,  -130,  -130,  -130,  -130,   130,   130,   186,   190,   190,   190,   190 ], <   3583, -1>, <   6181, -1>, false,  true, false, false>,
    <  69073, [   -82,  -466,  -466,  -402,  -402,   -82,   -82,   174,   174,   210,   238,   238,   402,   402,   466,   466 ], <    336, -1>, <   4106, -1>,  true, false, false, false>,
    <  69073, [    82,  -238,  -238,  -174,  -174,    82,    82,   210,   402,   402,   402,   402,   466,   466,   466,   466 ], <    336,  1>, <   4106,  1>,  true, false, false, false>,
    <  69149, [    34,  -470,  -470,  -182,  -182,   -66,   -66,   -34,   -34,    34,    34,    34,    34,    66,    66,   222 ], <   6008,  1>, <  13009, -1>,  true, false, false, false>,
    <  69149, [   -34,   -34,   -34,    34,    34,    34,    34,    66,    66,    66,    66,   182,   182,   222,   470,   470 ], <   6008, -1>, <  13009,  1>,  true, false, false, false>,
    <  69233, [   -66,  -462,  -126,  -126,   -50,   -50,   -50,   -50,    50,    50,   126,   126,   126,   126,   526,   526 ], <   3136, -1>, <   5505, -1>, false,  true, false, false>,
    <  69233, [    66,  -526,  -526,  -462,  -126,  -126,  -126,  -126,  -126,  -126,    50,    50,    50,    50,    50,    50 ], <   3136,  1>, <   5505,  1>, false,  true, false, false>,
    <  69317, [   438,  -482,  -482,  -438,  -438,  -438,  -438,  -362,  -362,   -30,   -30,   -30,   -30,   438,   438,   438 ], <  11380, -1>, <  11496, -1>,  true, false, false, false>,
    <  69317, [  -438,  -438,  -438,  -438,  -438,   -30,   -30,    30,    30,   362,   362,   438,   438,   438,   482,   482 ], <  11380,  1>, <  11496,  1>,  true, false, false, false>,
    <  69401, [   410,  -502,  -502,  -150,  -150,  -150,  -150,  -150,  -150,  -150,  -150,  -102,    74,    74,   474,   474 ], <   2121,  1>, <   3379,  1>, false, false, false, false>,
    <  69401, [  -410,  -474,  -474,  -150,  -150,  -150,  -150,  -102,   -74,   -74,   150,   150,   150,   150,   502,   502 ], <   2121, -1>, <   3379, -1>, false, false, false, false>,
    <  69677, [  -238,  -450,  -450,  -358,  -358,  -238,  -238,  -206,  -206,   -54,   -54,    78,   206,   206,   450,   450 ], <   2618, -1>, <  14122,  1>,  true, false, false, false>,
    <  69677, [   238,  -206,  -206,  -206,  -206,    54,    54,    78,   238,   238,   358,   358,   450,   450,   450,   450 ], <   2618,  1>, <  14122, -1>,  true, false, false, false>,
    <  69697, [   322,   -62,   -62,   -62,   -62,   -62,   -62,     2,     2,     2,     2,     2,     2,     2,     2,   322 ], <      2, -1>, <   1778,  1>, false,  true, false, false>,
    <  69697, [  -322,   -62,   -62,    -2,    -2,    -2,    -2,    -2,    -2,     2,     2,    62,    62,    62,    62,   322 ], <      2,  1>, <   1778, -1>, false,  true, false, false>,
    <  69737, [  -326,  -438,   -38,   -38,   -38,   -38,   -38,   -38,    90,    90,    90,    90,    90,    90,   202,   202 ], <    503, -1>, <   7612, -1>, false,  true, false, false>,
    <  69737, [   326,  -438,  -202,  -202,   -90,   -90,   -90,   -90,   -38,   -38,    38,    38,    38,    38,    90,    90 ], <    503,  1>, <   7612,  1>, false,  true, false, false>,
    <  70121, [    18,  -454,  -454,  -422,  -422,   -10,   -10,   -10,   -10,    10,    10,   122,   454,   454,   454,   454 ], <    925,  1>, <   9842,  1>, false,  true, false, false>,
    <  70121, [   -18,  -454,  -454,   -10,   -10,   -10,   -10,    10,    10,   122,   422,   422,   454,   454,   454,   454 ], <    925, -1>, <   9842, -1>, false,  true, false, false>,
    <  70321, [  -290,  -310,  -310,  -294,  -294,  -290,  -290,   -50,   -50,   174,   174,   294,   294,   310,   310,   434 ], <   1582, -1>, <   3320, -1>,  true, false, false, false>,
    <  70321, [   290,  -310,  -310,  -310,  -310,  -294,  -294,  -294,  -294,  -174,  -174,    50,    50,   290,   290,   434 ], <   1582,  1>, <   3320,  1>,  true, false, false, false>,
    <  70457, [    18,  -358,  -358,  -118,  -118,  -102,  -102,   102,   102,   102,   102,   118,   118,   118,   118,   138 ], <    813,  1>, <  19421,  1>, false,  true, false, false>,
    <  70457, [   -18,  -118,  -118,  -102,  -102,   102,   102,   102,   102,   118,   118,   118,   118,   138,   358,   358 ], <    813, -1>, <  19421, -1>, false,  true, false, false>,
    <  70481, [    30,  -530,  -530,  -450,  -450,  -450,  -450,  -398,  -190,  -190,   190,   190,   190,   190,   450,   450 ], <    277,  1>, <   5719,  1>, false,  true, false, false>,
    <  70481, [   -30,  -398,  -190,  -190,  -190,  -190,  -190,  -190,   450,   450,   450,   450,   450,   450,   530,   530 ], <    277, -1>, <   5719, -1>, false,  true, false, false>,
    <  70481, [  -126,  -286,  -286,  -286,  -286,  -126,  -126,   -14,    82,    82,    82,    82,    98,    98,   530,   530 ], <     56,  1>, <   6313,  1>,  true, false, false, false>,
    <  70481, [   126,  -530,  -530,  -286,  -286,   -98,   -98,   -82,   -82,   -14,    82,    82,   126,   126,   286,   286 ], <     56, -1>, <   6313, -1>,  true, false, false, false>,
    <  70549, [   214,  -530,  -530,  -298,  -242,  -242,  -214,  -214,  -214,  -214,    10,    10,    10,    10,   214,   214 ], <   1350,  1>, <   7624, -1>,  true, false, false, false>,
    <  70549, [  -214,  -298,  -214,  -214,  -214,  -214,   -10,   -10,    10,    10,   214,   214,   242,   242,   530,   530 ], <   1350, -1>, <   7624,  1>,  true, false, false, false>,
    <  70573, [   -98,  -290,  -290,   -98,   -98,   -86,   -86,   -86,   -86,   -46,   -46,   -46,   -46,   -34,   454,   454 ], <   1177,  1>, <  16807, -1>,  true, false, false, false>,
    <  70573, [    98,  -454,  -454,   -86,   -86,   -46,   -46,   -34,    46,    46,    86,    86,    98,    98,   290,   290 ], <   1177, -1>, <  16807,  1>,  true, false, false, false>,
    <  70657, [   202,  -266,  -266,  -266,  -266,  -174,   -70,   -70,   -62,   -62,    70,    70,    70,    70,   266,   266 ], <  13634, -1>, <  14103, -1>, false,  true, false, false>,
    <  70657, [  -322,  -334,  -334,  -322,  -322,  -126,   -82,   -82,    62,    62,    82,    82,   334,   334,   382,   382 ], <     31, -1>, <    264,  1>,  true, false, false, false>,
    <  70657, [   322,  -382,  -382,  -334,  -334,  -334,  -334,  -126,   -62,   -62,    82,    82,    82,    82,   322,   322 ], <     31,  1>, <    264, -1>,  true, false, false, false>,
    <  70657, [  -202,  -266,  -266,  -266,  -266,  -174,   -70,   -70,    62,    62,    70,    70,    70,    70,   266,   266 ], <  13634,  1>, <  14103,  1>, false,  true, false, false>,
    <  70793, [  -414,  -426,  -426,  -426,  -426,  -414,  -414,  -406,  -406,  -270,  -270,   134,   134,   134,   134,   442 ], <   2653, -1>, <   3011, -1>,  true, false, false, false>,
    <  70793, [   414,  -426,  -426,  -134,  -134,   134,   134,   270,   270,   406,   406,   414,   414,   426,   426,   442 ], <   2653,  1>, <   3011,  1>,  true, false, false, false>,
    <  70849, [  -174,  -270,  -270,  -270,  -270,  -270,  -270,  -174,  -174,   114,   114,   130,   130,   130,   130,   386 ], <    283,  1>, <   2576,  1>,  true, false, false, false>,
    <  70849, [   174,  -270,  -270,  -130,  -130,  -114,  -114,   130,   130,   174,   174,   270,   270,   270,   270,   386 ], <    283, -1>, <   2576, -1>,  true, false, false, false>,
    <  70913, [  -258,  -318,  -318,  -258,  -258,  -194,  -194,  -126,  -126,   126,   126,   126,   126,   318,   318,   514 ], <   2151, -1>, <  18299, -1>,  true, false, false, false>,
    <  70913, [   258,  -318,  -318,  -318,  -318,  -126,  -126,  -126,  -126,  -126,  -126,   194,   194,   258,   258,   514 ], <   2151,  1>, <  18299,  1>,  true, false, false, false>,
    <  70913, [     2,  -174,  -174,  -174,  -174,  -174,  -174,  -174,  -174,     2,     2,     2,     2,   194,   194,   258 ], <   7938,  1>, <  13517,  1>,  true, false, false, false>,
    <  70913, [   210,  -174,  -174,  -174,  -174,  -126,  -126,   -46,   -46,    66,   194,   194,   322,   322,   322,   322 ], <   1254,  1>, <   5718,  1>, false, false, false, false>,
    <  70913, [    -2,  -194,  -194,  -174,  -174,  -174,  -174,    -2,    -2,    -2,    -2,   174,   174,   174,   174,   258 ], <   7938, -1>, <  13517, -1>,  true, false, false, false>,
    <  70913, [  -210,  -322,  -322,  -194,  -194,  -174,  -174,    46,    46,    66,   126,   126,   174,   174,   322,   322 ], <   1254, -1>, <   5718, -1>, false, false, false, false>,
    <  71089, [    26,  -234,  -234,  -234,  -234,   -70,   -70,   -62,    70,    70,    70,    70,   234,   234,   370,   370 ], <   1887, -1>, <   4456, -1>, false,  true, false, false>,
    <  71089, [   -26,  -370,  -370,  -234,  -234,  -234,  -234,   -70,   -70,   -62,    70,    70,    70,    70,   234,   234 ], <   1887,  1>, <   4456,  1>, false,  true, false, false>,
    <  71153, [  -126,  -334,  -334,  -126,  -126,  -126,  -126,  -126,  -126,   -78,    50,    50,   434,   434,   434,   434 ], <    298,  1>, <   5496,  1>,  true, false, false, false>,
    <  71153, [  -126,  -334,  -334,  -126,  -126,  -126,  -126,  -126,  -126,   -78,    50,    50,   434,   434,   434,   434 ], <    298,  1>, <   5625,  1>, false, false, false, false>,
    <  71153, [  -126,  -334,  -334,  -126,  -126,  -126,  -126,  -126,  -126,   -78,    50,    50,   434,   434,   434,   434 ], <   5496,  1>, <   5625,  1>, false, false, false, false>,
    <  71153, [    50,  -334,  -334,  -126,  -126,  -126,  -126,  -126,  -126,  -126,  -126,  -126,  -126,  -126,  -126,   -78 ], <   4434,  1>, <  20080,  1>, false,  true, false, false>,
    <  71153, [  -450,  -434,  -434,  -126,  -126,   -78,   -50,   -50,    50,    50,   126,   126,   126,   126,   334,   334 ], <   5173, -1>, <   6548, -1>, false, false,  true, false>,
    <  71153, [   126,  -434,  -434,  -126,  -126,   -78,   -50,   -50,   126,   126,   126,   126,   334,   334,   434,   434 ], <    298, -1>, <   5496, -1>,  true, false, false, false>,
    <  71153, [   126,  -434,  -434,  -126,  -126,   -78,   -50,   -50,   126,   126,   126,   126,   334,   334,   434,   434 ], <    298, -1>, <   5625, -1>, false, false, false, false>,
    <  71153, [   126,  -434,  -434,  -126,  -126,   -78,   -50,   -50,   126,   126,   126,   126,   334,   334,   434,   434 ], <   5496, -1>, <   5625, -1>, false, false, false, false>,
    <  71153, [   -50,  -126,  -126,  -126,  -126,   -78,   126,   126,   126,   126,   126,   126,   126,   126,   334,   334 ], <   4434, -1>, <  20080, -1>, false,  true, false, false>,
    <  71153, [   450,  -334,  -334,  -126,  -126,  -126,  -126,  -126,  -126,   -78,    50,    50,    50,    50,   434,   434 ], <   5173,  1>, <   6548,  1>, false, false,  true, false>,
    <  71261, [    50,  -434,  -286,  -286,   -90,   -90,    50,    50,    90,    90,   114,   114,   286,   286,   490,   490 ], <    323,  1>, <   1873,  1>,  true, false, false, false>,
    <  71261, [   -50,  -490,  -490,  -434,  -286,  -286,  -286,  -286,  -114,  -114,   -50,   -50,    90,    90,    90,    90 ], <    323, -1>, <   1873, -1>,  true, false, false, false>,
    <  71329, [  -286,  -382,  -382,  -382,  -382,  -382,  -382,   -30,   -30,   -30,   -30,   -30,   -30,    98,   354,   354 ], <   7431, -1>, <  16743,  1>, false,  true, false, false>,
    <  71329, [   286,  -382,  -382,  -354,  -354,   -30,   -30,    30,    30,    30,    30,    98,   382,   382,   382,   382 ], <   7431,  1>, <  16743, -1>, false,  true, false, false>,
    <  71473, [   206,  -462,  -434,  -434,  -434,  -434,  -206,  -206,   206,   206,   206,   206,   434,   434,   526,   526 ], <    716, -1>, <   5205,  1>, false,  true, false, false>,
    <  71473, [   -14,  -526,  -526,  -254,  -254,  -254,  -254,  -254,  -254,  -126,  -126,  -126,  -126,  -126,  -126,   -14 ], <   5890,  1>, <   6648,  1>, false,  true, false, false>,
    <  71473, [   370,  -526,  -526,  -270,  -270,    50,    50,    50,    50,   178,   242,   242,   242,   242,   370,   370 ], <     54,  1>, <    577,  1>,  true, false, false, false>,
    <  71473, [    14,  -254,  -254,  -126,  -126,   -14,   126,   126,   126,   126,   254,   254,   254,   254,   526,   526 ], <   5890, -1>, <   6648, -1>, false,  true, false, false>,
    <  71473, [  -206,  -526,  -526,  -462,  -206,  -206,  -206,  -206,  -206,  -206,   434,   434,   434,   434,   434,   434 ], <    716,  1>, <   5205, -1>, false,  true, false, false>,
    <  71473, [  -370,  -370,  -370,  -242,  -242,   -50,   -50,    50,    50,   178,   242,   242,   270,   270,   526,   526 ], <     54, -1>, <    577, -1>,  true, false, false, false>,
    <  71569, [   490,  -362,  -362,  -362,  -362,  -230,  -230,  -126,  -126,    34,   230,   230,   230,   230,   362,   362 ], <   2422, -1>, <  15731, -1>, false,  true, false, false>,
    <  71569, [  -490,  -362,  -362,  -362,  -362,  -230,  -230,    34,   126,   126,   230,   230,   230,   230,   362,   362 ], <   2422,  1>, <  15731,  1>, false,  true, false, false>,
    <  71593, [   -26,  -170,  -170,   -86,   -86,   -26,   -26,    26,    26,    86,    86,   170,   342,   342,   486,   486 ], <   3740, -1>, <   5165,  1>, false, false,  true, false>,
    <  71593, [    26,  -486,  -486,  -342,  -342,   -86,   -86,   -86,   -86,    26,    26,    26,    26,   170,   170,   170 ], <   3740,  1>, <   5165, -1>, false, false,  true, false>,
    <  71593, [    86,  -342,  -342,  -170,  -170,   -26,   -26,    86,    86,   170,   170,   170,   342,   342,   486,   486 ], <   3128, -1>, <   3680, -1>,  true, false, false, false>,
    <  71593, [   -86,  -486,  -486,  -342,  -342,  -342,  -342,   -86,   -86,    26,    26,   170,   170,   170,   170,   170 ], <   3128,  1>, <   3680,  1>,  true, false, false, false>,
    <  71633, [   354,  -446,  -446,  -158,  -158,  -158,  -158,    34,    34,    66,    66,   146,   178,   178,   178,   178 ], <   6656, -1>, <   9310, -1>, false, false,  true, false>,
    <  71633, [   178,  -446,  -446,  -158,  -158,    34,    34,    34,    34,    66,    66,    66,    66,   146,   178,   178 ], <   5824,  1>, <  16393,  1>,  true, false, false, false>,
    <  71633, [  -354,  -178,  -178,  -158,  -158,   -66,   -66,   -34,   -34,   146,   158,   158,   178,   178,   446,   446 ], <   6656,  1>, <   9310,  1>, false, false,  true, false>,
    <  71633, [  -178,  -178,  -178,   -66,   -66,   -34,   -34,    34,    34,    66,    66,   146,   158,   158,   446,   446 ], <   5824, -1>, <  16393, -1>,  true, false, false, false>,
    <  71777, [     2,  -158,  -158,   -78,   -78,   -78,   -78,   -78,   -78,   -30,   306,   306,   306,   306,   306,   306 ], <   1872,  1>, <   6269,  1>, false,  true, false, false>,
    <  71777, [    -2,  -306,  -306,  -306,  -306,   -78,   -78,   -30,    78,    78,    78,    78,   158,   158,   306,   306 ], <   1872, -1>, <   6269, -1>, false,  true, false, false>,
    <  71837, [   322,  -502,  -502,  -462,  -462,  -162,  -162,  -114,  -102,  -102,   102,   102,   162,   162,   322,   322 ], <   3546, -1>, <  12555,  1>,  true, false, false, false>,
    <  71837, [  -322,  -322,  -322,  -114,  -102,  -102,  -102,  -102,   162,   162,   162,   162,   462,   462,   502,   502 ], <   3546,  1>, <  12555, -1>,  true, false, false, false>,
    <  72337, [  -230,  -466,  -466,  -466,  -466,  -230,  -230,   -30,   218,   218,   238,   238,   238,   238,   258,   258 ], <   3380, -1>, <  12882, -1>,  true, false, false, false>,
    <  72337, [   230,  -466,  -466,  -258,  -258,  -238,  -238,  -218,  -218,   -30,   230,   230,   238,   238,   466,   466 ], <   3380,  1>, <  12882,  1>,  true, false, false, false>,
    <  72481, [   314,  -418,  -418,  -418,  -418,  -130,  -130,  -130,  -130,    18,   130,   130,   418,   418,   482,   482 ], <   4275,  1>, <   9274,  1>, false,  true, false, false>,
    <  72481, [  -314,  -482,  -482,  -418,  -418,  -418,  -418,  -130,  -130,  -130,  -130,    18,   130,   130,   418,   418 ], <   4275, -1>, <   9274, -1>, false,  true, false, false>,
    <  72577, [  -158,  -302,  -302,  -302,  -302,  -302,  -302,     2,   210,   210,   210,   210,   210,   210,   322,   322 ], <    391,  1>, <  13449,  1>, false,  true, false, false>,
    <  72577, [   158,  -322,  -322,  -302,  -302,  -210,  -210,  -210,  -210,     2,   210,   210,   302,   302,   302,   302 ], <    391, -1>, <  13449, -1>, false,  true, false, false>,
    <  72689, [   330,  -350,  -290,  -290,  -290,  -290,  -126,  -126,   126,   126,   126,   126,   290,   290,   434,   434 ], <    170,  1>, <   1064,  1>, false,  true, false, false>,
    <  72689, [  -330,  -434,  -434,  -350,  -290,  -290,  -290,  -290,  -126,  -126,   126,   126,   126,   126,   290,   290 ], <    170, -1>, <   1064, -1>, false,  true, false, false>,
    <  72689, [  -194,  -498,  -498,  -498,  -498,  -434,  -434,  -334,  -194,  -194,  -194,  -194,   194,   194,   498,   498 ], <    838, -1>, <   1676, -1>,  true,  true,  true, false>,
    <  72689, [   194,  -334,   194,   194,   194,   194,   194,   194,   434,   434,   498,   498,   498,   498,   498,   498 ], <    838,  1>, <   1676,  1>,  true,  true,  true, false>,
    <  72817, [   178,  -486,  -486,  -486,  -486,  -286,   -94,   -94,   -94,   -94,    42,    42,   178,   178,   498,   498 ], <   4757, -1>, <   7928, -1>,  true, false, false, false>,
    <  72817, [  -178,  -498,  -498,  -486,  -486,  -286,  -178,  -178,   -94,   -94,   -42,   -42,    94,    94,   486,   486 ], <   4757,  1>, <   7928,  1>,  true, false, false, false>,
    <  72977, [   270,  -430,  -402,  -402,  -402,  -402,  -210,  -210,  -210,  -210,   210,   210,   302,   302,   402,   402 ], <   1658, -1>, <   2896, -1>, false,  true, false, false>,
    <  72977, [  -270,  -430,  -302,  -302,   210,   210,   210,   210,   210,   210,   402,   402,   402,   402,   402,   402 ], <   1658,  1>, <   2896,  1>, false,  true, false, false>,
    <  73009, [    38,  -290,  -290,  -254,  -254,  -254,  -126,  -126,    38,    38,   126,   126,   254,   254,   262,   262 ], <     66,  1>, <  14358,  1>,  true, false, false, false>,
    <  73009, [  -194,  -462,  -462,  -290,  -290,  -194,  -194,   -30,   -30,    30,    30,    62,    62,   306,   462,   462 ], <   2197, -1>, <  22355, -1>,  true, false, false, false>,
    <  73009, [   194,  -462,  -462,  -462,  -462,   -62,   -62,   -30,   -30,   -30,   -30,   194,   194,   290,   290,   306 ], <   2197,  1>, <  22355,  1>,  true, false, false, false>,
    <  73009, [   -38,  -262,  -262,  -254,   -38,   -38,   126,   126,   126,   126,   254,   254,   254,   254,   290,   290 ], <     66, -1>, <  14358, -1>,  true, false, false, false>,
    <  73529, [   186,  -198,  -150,  -150,  -150,  -150,  -150,  -150,   154,   154,   170,   170,   170,   170,   170,   170 ], <   1646,  1>, <   5342, -1>, false,  true, false, false>,
    <  73529, [  -186,  -198,  -170,  -170,  -170,  -170,  -154,  -154,  -150,  -150,   150,   150,   150,   150,   170,   170 ], <   1646, -1>, <   5342,  1>, false,  true, false, false>,
    <  73553, [   174,  -338,  -338,  -174,  -174,  -174,   -18,   -18,   174,   174,   174,   174,   338,   338,   494,   494 ], <   2014, -1>, <   6699, -1>, false, false, false, false>,
    <  73553, [  -174,  -494,  -494,  -174,  -174,  -174,  -174,  -174,  -174,  -174,    18,    18,   338,   338,   338,   338 ], <   2014,  1>, <   6699,  1>, false, false, false, false>,
    <  73597, [  -322,  -522,  -522,  -322,  -322,    78,    78,   122,   122,   122,   122,   418,   418,   418,   418,   494 ], <    632,  1>, <   6456,  1>,  true, false, false, false>,
    <  73597, [   322,  -418,  -418,  -122,  -122,   -78,   -78,   122,   122,   322,   322,   418,   418,   494,   522,   522 ], <    632, -1>, <   6456, -1>,  true, false, false, false>,
    <  73673, [   -66,  -214,  -214,  -122,  -122,  -122,  -122,    26,    86,    86,   122,   122,   214,   214,   214,   214 ], <    216, -1>, <   1268, -1>, false,  true, false, false>,
    <  73673, [    66,  -214,  -214,  -122,  -122,  -122,  -122,   -86,   -86,    26,   122,   122,   214,   214,   214,   214 ], <    216,  1>, <   1268,  1>, false,  true, false, false>,
    <  73849, [  -294,  -294,  -294,  -294,   -94,   -94,   -94,   -94,   -94,   -94,   -94,   -94,   -86,   -86,    90,    90 ], <   5890,  1>, <   5949,  1>,  true, false, false, false>,
    <  73849, [   294,  -294,   -94,   -94,   -94,   -94,   -90,   -90,    86,    86,    94,    94,    94,    94,   294,   294 ], <   5890, -1>, <   5949, -1>,  true, false, false, false>,
    <  73897, [  -298,  -522,  -522,  -346,  -346,  -346,  -346,  -314,  -314,  -314,  -314,   -22,   314,   314,   346,   346 ], <   1170, -1>, <   2819,  1>, false,  true, false, false>,
    <  73897, [   298,   -22,   314,   314,   314,   314,   314,   314,   346,   346,   346,   346,   346,   346,   522,   522 ], <   1170,  1>, <   2819, -1>, false,  true, false, false>,
    <  73897, [   314,  -470,  -470,   -62,   -62,   -62,   -62,   -46,   -46,   -46,   -46,   298,   314,   314,   522,   522 ], <    164,  1>, <   4785,  1>,  true, false, false, false>,
    <  73897, [  -314,  -522,  -522,  -314,  -314,   -62,   -62,   -46,   -46,    46,    46,    62,    62,   298,   470,   470 ], <    164, -1>, <   4785, -1>,  true, false, false, false>,
    <  74177, [   -22,  -174,  -174,   -78,   -78,    78,    78,    78,    78,   174,   174,   174,   174,   242,   242,   370 ], <    585,  1>, <   7634,  1>, false,  true, false, false>,
    <  74177, [    22,  -242,  -242,  -174,  -174,   -78,   -78,    78,    78,    78,    78,   174,   174,   174,   174,   370 ], <    585, -1>, <   7634, -1>, false,  true, false, false>,
    <  74209, [  -350,  -318,  -318,  -158,  -158,   -94,   -30,   -30,   -14,   -14,   -14,   -14,   338,   338,   338,   338 ], <   1314,  1>, <   2698,  1>, false, false, false, false>,
    <  74209, [   350,  -338,  -338,   -94,   -14,   -14,    14,    14,    30,    30,   158,   158,   318,   318,   338,   338 ], <   1314, -1>, <   2698, -1>, false, false, false, false>,
    <  74209, [    46,  -370,  -370,  -350,  -130,  -130,    30,    30,    46,    46,    94,    94,   130,   130,   370,   370 ], <   1120, -1>, <  12308, -1>,  true, false, false, false>,
    <  74209, [   -46,  -350,   -94,   -94,   -46,   -46,   -30,   -30,   130,   130,   130,   130,   370,   370,   370,   370 ], <   1120,  1>, <  12308,  1>,  true, false, false, false>,
    <  74257, [   342,  -482,  -482,  -482,  -482,  -402,  -402,   -62,   -62,    62,    62,    62,    62,    66,   482,   482 ], <   3156, -1>, <   7566, -1>, false,  true, false, false>,
    <  74257, [  -342,  -482,  -482,  -482,  -482,   -62,   -62,    62,    62,    62,    62,    66,   402,   402,   482,   482 ], <   3156,  1>, <   7566,  1>, false,  true, false, false>,
    <  74449, [    30,  -338,  -338,  -110,  -110,  -110,   -94,   -94,    94,    94,   110,   110,   158,   158,   430,   430 ], <   7074, -1>, <  11495, -1>, false, false,  true, false>,
    <  74449, [    94,  -338,  -338,  -158,  -158,  -110,    94,    94,   110,   110,   158,   158,   338,   338,   430,   430 ], <    709, -1>, <   6946, -1>,  true, false, false, false>,
    <  74449, [   -86,  -466,  -466,  -466,  -466,  -430,  -430,  -150,  -150,   -86,   -86,   142,   142,   142,   142,   290 ], <   2792, -1>, <  17273, -1>, false, false, false, false>,
    <  74449, [    86,  -466,  -466,  -142,  -142,    86,    86,   142,   142,   150,   150,   290,   430,   430,   466,   466 ], <   2792,  1>, <  17273,  1>, false, false, false, false>,
    <  74449, [   -30,  -430,  -430,  -158,  -158,  -110,  -110,  -110,  -110,  -110,   -94,   -94,   -94,   -94,   338,   338 ], <   7074,  1>, <  11495,  1>, false, false,  true, false>,
    <  74449, [   -94,  -430,  -430,  -158,  -158,  -158,  -158,  -110,  -110,  -110,   -94,   -94,   338,   338,   338,   338 ], <    709,  1>, <   6946,  1>,  true, false, false, false>,
    <  74861, [   -78,  -482,  -298,  -298,  -210,  -210,  -158,  -158,   -78,   -78,   210,   210,   298,   298,   538,   538 ], <   1625,  1>, <  11819, -1>,  true, false, false, false>,
    <  74861, [    78,  -538,  -538,  -482,    78,    78,   158,   158,   210,   210,   210,   210,   298,   298,   298,   298 ], <   1625, -1>, <  11819,  1>,  true, false, false, false>,
    <  74873, [   242,  -342,  -218,  -218,  -218,  -218,   -42,   -42,   -42,   -42,   162,   162,   242,   242,   346,   346 ], <  16008, -1>, <  18900, -1>,  true, false, false, false>,
    <  74873, [  -242,  -346,  -346,  -342,  -242,  -242,  -218,  -218,  -162,  -162,   -42,   -42,    42,    42,   218,   218 ], <  16008,  1>, <  18900,  1>,  true, false, false, false>,
    <  74933, [   186,  -494,  -494,  -346,  -346,  -258,  -258,  -250,  -150,  -150,   186,   186,   258,   258,   346,   346 ], <   4396,  1>, <   7093,  1>,  true, false, false, false>,
    <  74933, [  -186,  -250,  -186,  -186,   150,   150,   258,   258,   258,   258,   346,   346,   346,   346,   494,   494 ], <   4396, -1>, <   7093, -1>,  true, false, false, false>,
    <  75017, [  -138,  -378,  -378,  -378,  -378,  -198,  -198,   198,   198,   198,   198,   266,   278,   278,   378,   378 ], <   3318, -1>, <   7791,  1>, false,  true, false, false>,
    <  75017, [   138,  -278,  -278,  -198,  -198,  -198,  -198,  -198,  -198,   266,   378,   378,   378,   378,   378,   378 ], <   3318,  1>, <   7791, -1>, false,  true, false, false>,
    <  75161, [   130,  -270,  -270,   -46,   -46,    46,    46,    46,    46,   250,   250,   266,   270,   270,   270,   270 ], <   7251, -1>, <  12197, -1>, false,  true, false, false>,
    <  75161, [  -130,  -270,  -270,  -250,  -250,   -46,   -46,    46,    46,    46,    46,   266,   270,   270,   270,   270 ], <   7251,  1>, <  12197,  1>, false,  true, false, false>,
    <  75193, [    66,  -346,  -346,  -346,  -346,  -182,  -182,   138,   182,   182,   182,   182,   234,   234,   346,   346 ], <   4219,  1>, <   9236,  1>, false,  true, false, false>,
    <  75193, [   -66,  -346,  -346,  -346,  -346,  -234,  -234,  -182,  -182,   138,   182,   182,   182,   182,   346,   346 ], <   4219, -1>, <   9236, -1>, false,  true, false, false>,
    <  75289, [  -334,  -350,  -350,  -130,  -130,  -130,  -130,   130,   130,   266,   266,   350,   350,   350,   350,   458 ], <   6302, -1>, <   7255, -1>, false,  true, false, false>,
    <  75289, [   334,  -350,  -350,  -266,  -266,  -130,  -130,  -130,  -130,   130,   130,   350,   350,   350,   350,   458 ], <   6302,  1>, <   7255,  1>, false,  true, false, false>,
    <  75329, [   -94,  -446,  -446,  -190,    18,    18,    18,    18,    18,    18,    18,    18,    18,    18,    18,    18 ], <    314,  1>, <   3555,  1>, false,  true, false, false>,
    <  75329, [    94,  -190,   -18,   -18,   -18,   -18,   -18,   -18,   -18,   -18,    18,    18,    18,    18,   446,   446 ], <    314, -1>, <   3555, -1>, false,  true, false, false>,
    <  75377, [   -86,  -542,  -542,  -262,  -262,   -86,   -86,   -58,   -58,   -58,   -58,    22,    22,    22,    22,   258 ], <   1615, -1>, <   7035, -1>,  true, false, false, false>,
    <  75377, [    86,   -58,   -58,   -22,   -22,    22,    22,    58,    58,    86,    86,   258,   262,   262,   542,   542 ], <   1615,  1>, <   7035,  1>,  true, false, false, false>,
    <  75389, [  -354,  -354,  -354,  -174,  -174,  -174,  -174,  -114,    90,    90,    90,    90,   126,   126,   470,   470 ], <    458, -1>, <  25817, -1>,  true, false, false, false>,
    <  75389, [   354,  -470,  -470,  -174,  -174,  -126,  -126,  -114,   -90,   -90,    90,    90,   174,   174,   354,   354 ], <    458,  1>, <  25817,  1>,  true, false, false, false>,
    <  75401, [  -198,  -214,  -214,  -214,  -214,  -198,  -198,   -38,   -38,   234,   250,   250,   250,   250,   490,   490 ], <   6849,  1>, <  11387,  1>,  true, false, false, false>,
    <  75401, [  -118,  -278,  -134,  -134,  -134,  -134,  -134,  -134,   234,   234,   234,   234,   234,   234,   490,   490 ], <   2582, -1>, <   3994, -1>, false,  true, false, false>,
    <  75401, [   118,  -490,  -490,  -278,  -234,  -234,  -234,  -234,  -134,  -134,   134,   134,   134,   134,   234,   234 ], <   2582,  1>, <   3994,  1>, false,  true, false, false>,
    <  75401, [   198,  -490,  -490,  -250,  -250,  -214,  -214,    38,    38,   198,   198,   214,   214,   234,   250,   250 ], <   6849, -1>, <  11387, -1>,  true, false, false, false>,
    <  75833, [  -198,  -342,  -342,  -342,  -342,  -198,  -198,   -86,   -86,   -22,   -22,   106,   106,   106,   106,   442 ], <   1654,  1>, <   3992,  1>,  true, false, false, false>,
    <  75833, [   198,  -342,  -342,  -106,  -106,    22,    22,    86,    86,   106,   106,   198,   198,   342,   342,   442 ], <   1654, -1>, <   3992, -1>,  true, false, false, false>,
    <  75937, [    38,  -338,  -338,  -110,   -50,   -50,    50,    50,   142,   142,   158,   158,   302,   302,   338,   338 ], <   2782, -1>, <  17350, -1>, false, false, false, false>,
    <  75937, [  -418,  -418,  -418,  -398,  -398,  -270,  -270,  -226,  -226,   158,   158,   162,   270,   270,   398,   398 ], <   7397, -1>, <  21259, -1>,  true, false, false, false>,
    <  75937, [   -38,  -338,  -338,  -338,  -338,  -302,  -302,  -158,  -158,  -142,  -142,  -110,   -50,   -50,   -50,   -50 ], <   2782,  1>, <  17350,  1>, false, false, false, false>,
    <  75937, [   418,  -398,  -398,  -398,  -398,  -270,  -270,  -270,  -270,  -158,  -158,   162,   226,   226,   418,   418 ], <   7397,  1>, <  21259,  1>,  true, false, false, false>,
    <  76081, [   294,  -418,  -418,  -210,  -210,  -210,  -210,   -78,   -78,    78,    78,    78,    78,   162,   210,   210 ], <   5736, -1>, <   8619, -1>, false,  true, false, false>,
    <  76081, [  -294,  -210,  -210,  -210,  -210,   -78,   -78,    78,    78,    78,    78,   162,   210,   210,   418,   418 ], <   5736,  1>, <   8619,  1>, false,  true, false, false>,
    <  76249, [   -10,  -262,  -198,  -198,  -186,  -186,  -154,  -154,  -154,  -154,   154,   154,   198,   198,   198,   198 ], <   5217,  1>, <   6922,  1>, false,  true, false, false>,
    <  76249, [    10,  -262,  -198,  -198,  -198,  -198,  -198,  -198,   154,   154,   154,   154,   154,   154,   186,   186 ], <   5217, -1>, <   6922, -1>, false,  true, false, false>,
    <  76261, [   282,  -510,  -510,  -278,  -278,  -230,  -230,   -10,   -10,    10,    10,   146,   146,   230,   230,   230 ], <    276,  1>, <   3627, -1>, false, false, false, false>,
    <  76261, [  -282,  -230,  -230,  -230,  -230,  -146,  -146,    10,    10,    10,    10,   230,   278,   278,   510,   510 ], <    276, -1>, <   3627,  1>, false, false, false, false>,
    <  76333, [  -302,  -302,  -302,  -294,  -294,  -238,  -238,  -206,  -206,    -2,   206,   206,   294,   294,   474,   474 ], <   5666, -1>, <  11880, -1>,  true, false, false, false>,
    <  76333, [   302,  -474,  -474,  -294,  -294,  -294,  -294,  -206,  -206,  -206,  -206,    -2,   238,   238,   302,   302 ], <   5666,  1>, <  11880,  1>,  true, false, false, false>,
    <  76369, [  -146,  -466,  -466,  -274,  -274,  -146,  -146,   -30,   -30,   -30,   -30,    30,    30,    30,    30,   210 ], <    432, -1>, <   1734, -1>,  true, false, false, false>,
    <  76369, [   146,   -30,   -30,   -30,   -30,   -30,   -30,   -30,   -30,   146,   146,   210,   274,   274,   466,   466 ], <    432,  1>, <   1734,  1>,  true, false, false, false>,
    <  76481, [   250,  -382,  -382,  -306,  -306,  -306,  -306,  -210,  -210,  -210,  -210,    50,   210,   210,   306,   306 ], <  12939,  1>, <  22366,  1>, false,  true, false, false>,
    <  76481, [  -250,  -306,  -306,  -306,  -306,  -210,  -210,  -210,  -210,    50,   210,   210,   306,   306,   382,   382 ], <  12939, -1>, <  22366, -1>, false,  true, false, false>,
    <  76597, [  -118,  -362,  -362,  -298,  -118,  -118,   -78,   -78,   -58,   -58,    58,    58,   362,   362,   418,   418 ], <   3347,  1>, <   3774,  1>,  true, false, false, false>,
    <  76597, [  -150,  -182,  -182,  -150,  -150,   -78,   -78,   -58,   -58,    58,    58,   150,   182,   182,   514,   514 ], <   2114,  1>, <   8294, -1>,  true, false, false, false>,
    <  76597, [   118,  -418,  -418,  -298,    58,    58,    58,    58,    78,    78,   118,   118,   362,   362,   362,   362 ], <   3347, -1>, <   3774, -1>,  true, false, false, false>,
    <  76597, [   150,  -514,  -514,  -182,  -182,  -182,  -182,    58,    58,    58,    58,    78,    78,   150,   150,   150 ], <   2114, -1>, <   8294,  1>,  true, false, false, false>,
    <  76673, [     6,  -434,  -434,  -294,  -294,  -246,  -246,   -42,   -42,     6,     6,   246,   246,   294,   294,   466 ], <   5292,  1>, <  11482,  1>,  true, false, false, false>,
    <  76673, [    -6,    -6,    -6,    42,    42,   246,   246,   246,   246,   294,   294,   294,   294,   434,   434,   466 ], <   5292, -1>, <  11482, -1>,  true, false, false, false>,
    <  76837, [  -330,  -202,  -186,  -186,   -42,   -42,   202,   202,   202,   202,   222,   222,   274,   274,   274,   274 ], <   5473,  1>, <  21689, -1>, false, false, false, false>,
    <  76837, [   330,  -274,  -274,  -222,  -222,  -202,  -202,  -202,    42,    42,   186,   186,   202,   202,   274,   274 ], <   5473, -1>, <  21689,  1>, false, false, false, false>,
    <  76873, [   374,  -554,  -554,  -166,  -166,   -86,   -86,   -22,    86,    86,    86,    86,   166,   166,   166,   166 ], <   2554,  1>, <   5086,  1>, false,  true, false, false>,
    <  76873, [  -374,  -166,  -166,  -166,  -166,  -166,  -166,   -86,   -86,   -86,   -86,   -86,   -86,   -22,   554,   554 ], <   2554, -1>, <   5086, -1>, false,  true, false, false>,
    <  76913, [  -402,  -270,  -130,  -130,  -130,  -130,    -2,    -2,    -2,    -2,     2,     2,   130,   130,   526,   526 ], <     59, -1>, <   2503, -1>, false,  true, false, false>,
    <  76913, [   402,  -526,  -526,  -270,     2,     2,     2,     2,     2,     2,   130,   130,   130,   130,   130,   130 ], <     59,  1>, <   2503,  1>, false,  true, false, false>
*]>;





data17 := <[ 407, 318, 89, 192, 138, 24, 0, 18 ], [*
    < 119321, [   -94,  -510,  -510,  -418,  -418,  -418,  -418,  -246,   122,   122,   418,   418,   510,   510,   510,   510 ], <  22949, -1>, <  30895, -1>, false,  true, false, false>,
    < 119321, [    94,  -510,  -510,  -418,  -418,  -418,  -418,  -246,  -122,  -122,   418,   418,   510,   510,   510,   510 ], <  22949,  1>, <  30895,  1>, false,  true, false, false>,
    < 119417, [  -222,  -538,  -538,  -538,  -538,  -138,  -138,  -138,  -138,   138,   138,   266,   538,   538,   682,   682 ], <   6543,  1>, <  10987,  1>, false,  true, false, false>,
    < 119417, [   222,  -682,  -682,  -538,  -538,  -538,  -538,  -138,  -138,  -138,  -138,   138,   138,   266,   538,   538 ], <   6543, -1>, <  10987, -1>, false,  true, false, false>,
    < 119429, [   -90,  -438,  -438,  -438,  -438,  -154,   -90,   -90,    78,    78,    90,    90,    90,    90,   350,   350 ], <   9521, -1>, <  13489, -1>,  true, false, false, false>,
    < 119429, [    90,  -438,  -438,  -350,  -350,  -154,   -90,   -90,   -78,   -78,    90,    90,    90,    90,   438,   438 ], <   9521,  1>, <  13489,  1>,  true, false, false, false>,
    < 119513, [  -334,  -214,   -42,   -42,   -42,   -42,    -6,    -6,     6,     6,     6,     6,    42,    42,   314,   314 ], <   3153,  1>, <  10625,  1>, false,  true, false, false>,
    < 119513, [   334,  -314,  -314,  -214,   -42,   -42,   -42,   -42,    -6,    -6,     6,     6,     6,     6,    42,    42 ], <   3153, -1>, <  10625, -1>, false,  true, false, false>,
    < 119633, [  -578,  -578,  -578,  -494,  -494,  -238,  -226,  -226,  -194,  -194,   226,   226,   494,   494,   638,   638 ], <  13711, -1>, <  37942, -1>,  true, false, false, false>,
    < 119633, [   578,  -638,  -638,  -494,  -494,  -494,  -494,  -238,   194,   194,   226,   226,   226,   226,   578,   578 ], <  13711,  1>, <  37942,  1>,  true, false, false, false>,
    < 119689, [  -334,  -534,  -534,  -494,  -494,   -50,   -50,   -50,   -50,    50,    50,   186,   494,   494,   494,   494 ], <  18307, -1>, <  28633, -1>, false,  true, false, false>,
    < 119689, [   334,  -494,  -494,   -50,   -50,   -50,   -50,    50,    50,   186,   494,   494,   494,   494,   534,   534 ], <  18307,  1>, <  28633,  1>, false,  true, false, false>,
    < 119929, [   250,  -182,  -182,  -182,  -182,  -182,  -182,    58,   346,   346,   554,   554,   554,   554,   554,   554 ], <   1558, -1>, <   4410,  1>, false,  true, false, false>,
    < 119929, [  -250,  -554,  -554,  -554,  -554,  -346,  -346,  -182,  -182,    58,   182,   182,   182,   182,   554,   554 ], <   1558,  1>, <   4410, -1>, false,  true, false, false>,
    < 120017, [   -50,  -370,  -370,  -370,  -370,   -82,   -82,   -50,   -50,   -50,   -50,    50,    50,   146,   370,   370 ], <   7916, -1>, <  15832, -1>,  true,  true,  true, false>,
    < 120017, [  -354,  -542,  -542,  -402,  -402,  -354,  -354,   -82,   -82,   -18,   -18,    18,    18,   402,   542,   542 ], <    851, -1>, <  18960, -1>,  true, false, false, false>,
    < 120017, [    50,    50,    50,    50,    50,    50,    50,    82,    82,   146,   370,   370,   370,   370,   370,   370 ], <   7916,  1>, <  15832,  1>,  true,  true,  true, false>,
    < 120017, [   354,  -542,  -542,  -542,  -542,    18,    18,    18,    18,    82,    82,   354,   354,   402,   402,   402 ], <    851,  1>, <  18960,  1>,  true, false, false, false>,
    < 120049, [  -314,  -690,  -690,  -254,  -214,  -214,  -154,  -154,  -154,  -154,   154,   154,   214,   214,   214,   214 ], <   4548,  1>, <  19630,  1>, false,  true, false, false>,
    < 120049, [   314,  -254,  -214,  -214,  -154,  -154,  -154,  -154,   154,   154,   214,   214,   214,   214,   690,   690 ], <   4548, -1>, <  19630, -1>, false,  true, false, false>,
    < 120097, [  -286,  -542,  -542,  -350,  -350,  -286,  -286,  -158,  -158,  -158,  -158,    98,    98,    98,    98,   290 ], <   1554,  1>, <   2570,  1>,  true, false, false, false>,
    < 120097, [   286,  -158,  -158,   -98,   -98,    98,    98,   158,   158,   286,   286,   290,   350,   350,   542,   542 ], <   1554, -1>, <   2570, -1>,  true, false, false, false>,
    < 120121, [   142,  -594,  -594,  -594,  -594,  -342,  -238,  -238,  -170,  -170,   238,   238,   238,   238,   594,   594 ], <  22784,  1>, <  32154,  1>, false,  true, false, false>,
    < 120121, [  -142,  -594,  -594,  -594,  -594,  -342,  -238,  -238,   170,   170,   238,   238,   238,   238,   594,   594 ], <  22784, -1>, <  32154, -1>, false,  true, false, false>,
    < 120349, [  -190,  -390,  -390,  -254,  -254,  -214,  -214,  -190,  -190,   146,   146,   254,   254,   270,   390,   390 ], <   3506,  1>, <   4305, -1>,  true, false, false, false>,
    < 120349, [   190,  -390,  -390,  -390,  -390,  -254,  -254,  -254,  -254,  -146,  -146,   190,   190,   214,   214,   270 ], <   3506, -1>, <   4305,  1>,  true, false, false, false>,
    < 120401, [   -30,  -270,   -78,   -78,   -78,   -78,   114,   114,   114,   114,   162,   162,   162,   162,   530,   530 ], <   1358, -1>, <  11472, -1>, false, false, false, false>,
    < 120401, [    30,  -530,  -530,  -270,  -162,  -162,  -162,  -162,  -114,  -114,   -78,   -78,    78,    78,   114,   114 ], <   1358,  1>, <  11472,  1>, false, false, false, false>,
    < 120689, [  -130,  -558,  -558,  -514,  -514,  -130,  -130,   -66,   -66,   498,   514,   514,   558,   558,   670,   670 ], <   4809, -1>, <  10068, -1>, false, false, false, false>,
    < 120689, [   386,  -670,  -670,  -398,  -382,  -382,  -382,  -382,  -126,  -126,   386,   386,   594,   594,   594,   594 ], <  18195,  1>, <  36969,  1>,  true, false, false, false>,
    < 120689, [  -386,  -594,  -594,  -398,  -386,  -386,  -382,  -382,   126,   126,   382,   382,   594,   594,   670,   670 ], <  18195, -1>, <  36969, -1>,  true, false, false, false>,
    < 120689, [   130,  -670,  -670,  -558,  -558,  -558,  -558,    66,    66,   130,   130,   498,   514,   514,   514,   514 ], <   4809,  1>, <  10068,  1>, false, false, false, false>,
    < 120737, [    78,  -222,  -222,   -98,   -98,   -18,   -18,   -18,   -18,    18,    18,    34,   222,   222,   222,   222 ], <  18230, -1>, <  42449, -1>, false,  true, false, false>,
    < 120737, [   -78,  -222,  -222,  -222,  -222,  -222,  -222,    18,    18,    18,    18,    18,    18,    34,    98,    98 ], <  18230,  1>, <  42449,  1>, false,  true, false, false>,
    < 120737, [   114,  -606,  -606,   -78,   -78,   -78,   -78,    98,    98,   162,   162,   162,   162,   226,   242,   242 ], <   5618,  1>, <  14623,  1>, false, false, false, false>,
    < 120737, [  -114,  -242,  -242,  -162,  -162,   -98,   -98,   -78,   -78,    78,    78,   162,   162,   226,   606,   606 ], <   5618, -1>, <  14623, -1>, false, false, false, false>,
    < 120817, [   254,  -226,  -226,  -226,  -226,  -178,  -178,  -162,  -162,  -162,  -162,    18,   162,   162,   226,   226 ], <   7997,  1>, <  13600,  1>, false,  true, false, false>,
    < 120817, [  -254,    18,   162,   162,   162,   162,   162,   162,   178,   178,   226,   226,   226,   226,   226,   226 ], <   7997, -1>, <  13600, -1>, false,  true, false, false>,
    < 120833, [   318,  -558,  -558,  -354,  -354,   -46,   -46,     2,    46,    46,   206,   206,   430,   430,   558,   558 ], <   9372, -1>, <  40159, -1>, false, false, false, false>,
    < 120833, [  -318,  -558,  -558,  -558,  -558,  -430,  -430,  -206,  -206,   -46,   -46,   -46,   -46,     2,   354,   354 ], <   9372,  1>, <  40159,  1>, false, false, false, false>,
    < 120977, [   402,  -270,  -270,  -270,  -270,  -150,  -150,  -118,  -118,  -118,  -118,    66,   338,   338,   402,   402 ], <   1851, -1>, <  25304, -1>,  true, false, false, false>,
    < 120977, [  -402,  -402,  -402,  -338,  -338,  -270,  -270,  -118,  -118,    66,   118,   118,   150,   150,   270,   270 ], <   1851,  1>, <  25304,  1>,  true, false, false, false>,
    < 121081, [   230,  -618,  -618,  -410,  -410,  -382,  -382,  -290,  -290,  -230,   -26,   -26,   290,   290,   382,   382 ], <  10852, -1>, <  14321, -1>, false, false, false, false>,
    < 121081, [  -230,  -382,  -382,  -382,  -382,  -230,    26,    26,   290,   290,   290,   290,   410,   410,   618,   618 ], <  10852,  1>, <  14321,  1>, false, false, false, false>,
    < 121181, [  -450,  -682,  -682,  -450,  -450,   162,   162,   162,   162,   254,   306,   306,   306,   306,   486,   486 ], <   6135, -1>, <  13298,  1>,  true, false, false, false>,
    < 121181, [   450,  -486,  -486,  -306,  -306,  -162,  -162,   162,   162,   254,   306,   306,   450,   450,   682,   682 ], <   6135,  1>, <  13298, -1>,  true, false, false, false>,
    < 121921, [  -478,  -622,  -622,  -622,  -622,  -478,  -478,  -230,  -230,  -230,  -230,  -190,  -190,   274,   490,   490 ], <   4290, -1>, <  42579, -1>,  true, false, false, false>,
    < 121921, [   478,  -622,  -622,  -490,  -490,  -230,  -230,   190,   190,   230,   230,   274,   478,   478,   622,   622 ], <   4290,  1>, <  42579,  1>,  true, false, false, false>,
    < 121921, [  -578,  -450,  -450,  -190,  -130,  -130,   -66,   -66,   130,   130,   190,   190,   382,   382,   450,   450 ], <   8419, -1>, <  28296, -1>, false, false, false, false>,
    < 121921, [   174,  -382,  -382,  -382,  -302,  -302,   190,   190,   302,   302,   302,   302,   382,   382,   382,   382 ], <   5581, -1>, <  25737, -1>, false,  true, false, false>,
    < 121921, [   578,  -382,  -382,  -190,  -190,  -190,    66,    66,   130,   130,   130,   130,   450,   450,   450,   450 ], <   8419,  1>, <  28296,  1>, false, false, false, false>,
    < 121921, [  -174,  -382,  -382,  -382,  -382,  -382,  -382,  -382,  -302,  -302,  -302,  -302,  -302,  -302,  -190,  -190 ], <   5581,  1>, <  25737,  1>, false,  true, false, false>,
    < 122081, [   -62,   -78,   -78,   -78,   -78,   -78,   -78,   306,   306,   306,   306,   306,   306,   354,   418,   418 ], <   3241,  1>, <  14269,  1>, false,  true, false, false>,
    < 122081, [    62,  -418,  -418,  -306,  -306,  -306,  -306,   -78,   -78,    78,    78,    78,    78,   306,   306,   354 ], <   3241, -1>, <  14269, -1>, false,  true, false, false>,
    < 122449, [  -450,  -450,  -450,  -354,  -354,  -154,  -154,   -70,   -70,   -14,    70,    70,   154,   154,   174,   174 ], <   3249, -1>, <  16917, -1>, false, false, false, false>,
    < 122449, [   450,  -174,  -174,   -70,   -70,   -70,   -70,   -14,   154,   154,   154,   154,   354,   354,   450,   450 ], <   3249,  1>, <  16917,  1>, false, false, false, false>,
    < 122489, [   466,  -342,  -342,  -166,  -166,   -38,   -38,    10,    38,    38,    38,    38,   342,   342,   342,   342 ], <   4712,  1>, <  38582,  1>, false,  true, false, false>,
    < 122489, [  -466,  -342,  -342,   -38,   -38,    10,    38,    38,    38,    38,   166,   166,   342,   342,   342,   342 ], <   4712, -1>, <  38582, -1>, false,  true, false, false>,
    < 122497, [   158,  -370,  -370,  -242,  -242,   -98,   -98,   -62,   158,   158,   242,   242,   370,   370,   638,   638 ], <   4834, -1>, <  12410, -1>,  true, false, false, false>,
    < 122497, [  -158,  -638,  -638,  -158,  -158,   -62,    98,    98,   242,   242,   242,   242,   370,   370,   370,   370 ], <   4834,  1>, <  12410,  1>,  true, false, false, false>,
    < 122761, [  -262,   250,   250,   250,   250,   250,   250,   266,   362,   362,   394,   394,   394,   394,   394,   394 ], <   3879,  1>, <   8024,  1>, false,  true, false, false>,
    < 122761, [   262,  -394,  -394,  -394,  -394,  -362,  -362,  -250,  -250,  -250,  -250,   250,   250,   266,   394,   394 ], <   3879, -1>, <   8024, -1>, false,  true, false, false>,
    < 122777, [   -30,  -558,  -558,  -518,  -518,  -142,  -142,   142,   142,   142,   142,   330,   558,   558,   558,   558 ], <   5393, -1>, <  17902, -1>, false,  true, false, false>,
    < 122777, [    30,  -558,  -558,  -142,  -142,   142,   142,   142,   142,   330,   518,   518,   558,   558,   558,   558 ], <   5393,  1>, <  17902,  1>, false,  true, false, false>,
    < 123169, [   242,  -430,  -430,  -430,  -430,  -174,  -174,  -158,  -158,  -158,  -158,   -14,   -14,   -14,   -14,   290 ], <   5700,  1>, <  13113,  1>, false, false, false, false>,
    < 123169, [  -242,  -430,  -430,  -158,  -158,    14,    14,    14,    14,   158,   158,   174,   174,   290,   430,   430 ], <   5700, -1>, <  13113, -1>, false, false, false, false>,
    < 123209, [   306,  -342,  -342,  -186,  -186,  -186,  -186,  -102,   186,   186,   250,   250,   342,   342,   342,   342 ], <   2868,  1>, <   3117,  1>, false,  true, false, false>,
    < 123209, [  -306,  -342,  -342,  -250,  -250,  -186,  -186,  -186,  -186,  -102,   186,   186,   342,   342,   342,   342 ], <   2868, -1>, <   3117, -1>, false,  true, false, false>,
    < 123217, [  -358,  -702,  -702,  -574,   -46,   -46,   -18,   -18,   -18,   -18,    18,    18,    46,    46,    46,    46 ], <  11249,  1>, <  21007,  1>, false,  true, false, false>,
    < 123217, [   358,  -574,   -46,   -46,   -18,   -18,   -18,   -18,    18,    18,    46,    46,    46,    46,   702,   702 ], <  11249, -1>, <  21007, -1>, false,  true, false, false>,
    < 123377, [   498,  -270,  -142,  -142,   306,   306,   306,   306,   306,   306,   498,   498,   498,   498,   498,   498 ], <   2819,  1>, <   3180,  1>, false,  true, false, false>,
    < 123377, [  -642,  -642,  -642,  -402,  -402,  -238,  -238,   -30,   -30,    30,    30,   142,   142,   238,   238,   370 ], <     36, -1>, <  50219, -1>,  true, false, false, false>,
    < 123377, [   -78,  -590,  -590,  -590,  -590,  -590,  -590,  -526,  -142,  -142,   -78,   -78,   -78,   -78,   -78,   -78 ], <   8052,  1>, <  31348,  1>,  true,  true,  true, false>,
    < 123377, [    78,  -590,  -590,  -526,   -78,   -78,    78,    78,    78,    78,   142,   142,   590,   590,   590,   590 ], <   8052, -1>, <  31348, -1>,  true,  true,  true, false>,
    < 123377, [  -498,  -498,  -498,  -498,  -498,  -306,  -306,  -306,  -306,  -270,   142,   142,   306,   306,   498,   498 ], <   2819, -1>, <   3180, -1>, false,  true, false, false>,
    < 123377, [   642,  -238,  -238,  -238,  -238,  -142,  -142,   -30,   -30,   -30,   -30,   370,   402,   402,   642,   642 ], <     36,  1>, <  50219,  1>,  true, false, false, false>,
    < 123457, [   126,  -574,  -382,  -382,  -130,  -130,  -130,  -130,   130,   130,   382,   382,   382,   382,   702,   702 ], <   3552,  1>, <  25536, -1>, false,  true, false, false>,
    < 123457, [  -126,  -702,  -702,  -574,  -382,  -382,  -382,  -382,  -382,  -382,   130,   130,   130,   130,   130,   130 ], <   3552, -1>, <  25536,  1>, false,  true, false, false>,
    < 123593, [  -354,  -634,  -634,  -606,  -606,  -582,  -130,  -130,  -130,  -130,   130,   130,   606,   606,   606,   606 ], <   4648,  1>, <  13007,  1>, false,  true, false, false>,
    < 123593, [   354,  -606,  -606,  -582,  -130,  -130,  -130,  -130,   130,   130,   606,   606,   606,   606,   634,   634 ], <   4648, -1>, <  13007, -1>, false,  true, false, false>,
    < 123677, [  -546,  -682,  -682,  -546,  -546,  -110,  -110,  -110,  -110,    62,   194,   194,   194,   194,   486,   486 ], <  11176, -1>, <  14412, -1>,  true, false, false, false>,
    < 123677, [   546,  -486,  -486,  -194,  -194,  -110,  -110,    62,   110,   110,   194,   194,   546,   546,   682,   682 ], <  11176,  1>, <  14412,  1>,  true, false, false, false>,
    < 123817, [   114,  -178,  -178,  -178,  -178,   -46,   -46,    26,    46,    46,    46,    46,   178,   178,   522,   522 ], <   6203, -1>, <   8640, -1>, false,  true, false, false>,
    < 123817, [  -174,  -338,  -338,  -338,  -338,  -310,  -310,  -294,   282,   282,   446,   446,   446,   446,   522,   522 ], <  17021,  1>, <  21466,  1>, false, false,  true, false>,
    < 123817, [  -446,  -446,  -446,  -294,  -282,  -282,  -282,  -282,   310,   310,   310,   310,   338,   338,   522,   522 ], <   4127, -1>, <  10343, -1>,  true, false, false, false>,
    < 123817, [  -114,  -522,  -522,  -178,  -178,  -178,  -178,   -46,   -46,    26,    46,    46,    46,    46,   178,   178 ], <   6203,  1>, <   8640,  1>, false,  true, false, false>,
    < 123817, [   174,  -522,  -522,  -446,  -446,  -338,  -338,  -294,  -282,  -282,   310,   310,   338,   338,   446,   446 ], <  17021, -1>, <  21466, -1>, false, false,  true, false>,
    < 123817, [   446,  -522,  -522,  -338,  -338,  -310,  -310,  -294,  -282,  -282,   282,   282,   310,   310,   446,   446 ], <   4127,  1>, <  10343,  1>,  true, false, false, false>,
    < 124001, [    58,  -390,  -390,  -270,  -230,  -230,  -210,  -210,  -210,  -210,    14,    14,    14,    14,   610,   610 ], <     75, -1>, <   5891, -1>, false, false, false, false>,
    < 124001, [   -58,  -610,  -610,  -270,  -210,  -210,   -14,   -14,    14,    14,   210,   210,   230,   230,   390,   390 ], <     75,  1>, <   5891,  1>, false, false, false, false>,
    < 124121, [   390,  -650,  -650,  -262,  -262,  -102,  -102,  -102,   102,   102,   166,   166,   262,   262,   310,   310 ], <  12765, -1>, <  25330, -1>, false, false, false, false>,
    < 124121, [  -390,  -310,  -310,  -262,  -262,  -262,  -262,  -166,  -166,  -102,  -102,  -102,  -102,  -102,   650,   650 ], <  12765,  1>, <  25330,  1>, false, false, false, false>,
    < 124121, [    90,  -326,  -326,     2,     2,     2,     2,    58,   378,   378,   546,   546,   546,   546,   650,   650 ], <    420,  1>, <  34985,  1>, false, false, false, false>,
    < 124121, [   -90,  -650,  -650,  -546,  -546,  -378,  -378,    -2,    -2,     2,     2,    58,   326,   326,   546,   546 ], <    420, -1>, <  34985, -1>, false, false, false, false>,
    < 124133, [   618,  -354,  -354,  -286,  -286,  -234,  -234,   234,   234,   234,   234,   342,   354,   354,   618,   618 ], <   4704, -1>, <  28467, -1>,  true, false, false, false>,
    < 124133, [  -618,  -618,  -618,  -234,  -234,   234,   234,   234,   234,   286,   286,   342,   354,   354,   354,   354 ], <   4704,  1>, <  28467,  1>,  true, false, false, false>,
    < 124249, [   -30,  -226,  -226,  -226,  -226,   -62,   -62,    62,    62,    62,    62,   186,   186,   226,   226,   330 ], <   6614, -1>, <   7376, -1>, false,  true, false, false>,
    < 124249, [    30,  -226,  -226,  -226,  -226,  -186,  -186,   -62,   -62,    62,    62,    62,    62,   226,   226,   330 ], <   6614,  1>, <   7376,  1>, false,  true, false, false>,
    < 124529, [  -142,  -302,  -142,  -142,  -142,  -142,  -142,  -142,   -30,   -30,   -30,   -30,   -30,   -30,    50,    50 ], <   2162, -1>, <  15664, -1>, false,  true, false, false>,
    < 124529, [   142,  -302,  -142,  -142,   -50,   -50,   -30,   -30,    30,    30,    30,    30,   142,   142,   142,   142 ], <   2162,  1>, <  15664,  1>, false,  true, false, false>,
    < 124561, [   354,  -510,  -510,  -254,  -150,  -150,  -150,  -150,   -70,   -70,   354,   354,   466,   466,   466,   466 ], <  19069, -1>, <  20510, -1>,  true, false, false, false>,
    < 124561, [  -354,  -466,  -466,  -354,  -354,  -254,  -150,  -150,    70,    70,   150,   150,   466,   466,   510,   510 ], <  19069,  1>, <  20510,  1>,  true, false, false, false>,
    < 124673, [  -126,  -574,  -574,  -206,  -206,  -206,  -206,  -126,  -126,   306,   306,   306,   306,   642,   706,   706 ], <  10568,  1>, <  32379,  1>,  true, false, false, false>,
    < 124673, [   126,  -706,  -706,  -306,  -306,  -206,  -206,   126,   126,   206,   206,   306,   306,   574,   574,   642 ], <  10568, -1>, <  32379, -1>,  true, false, false, false>,
    < 124693, [    74,  -550,  -550,  -366,  -366,  -346,  -346,  -206,  -206,  -186,   -54,   -54,   206,   206,   346,   346 ], <   3263, -1>, <  26696, -1>, false, false, false, false>,
    < 124693, [   -74,  -206,  -206,  -206,  -206,  -186,    54,    54,   346,   346,   346,   346,   366,   366,   550,   550 ], <   3263,  1>, <  26696,  1>, false, false, false, false>,
    < 124769, [  -306,  -306,  -306,  -158,  -158,   -78,   -78,    78,    78,   158,   158,   350,   350,   670,   670,   674 ], <    966, -1>, <  12685, -1>,  true, false, false, false>,
    < 124769, [   174,  -450,  -450,  -438,  -438,  -390,  -390,   -30,   174,   174,   390,   390,   438,   438,   670,   670 ], <   3666, -1>, <  11674, -1>,  true, false, false, false>,
    < 124769, [  -174,  -670,  -670,  -438,  -438,  -438,  -438,  -390,  -390,  -390,  -390,  -174,  -174,   -30,   450,   450 ], <   3666,  1>, <  11674,  1>,  true, false, false, false>,
    < 124769, [  -286,  -670,  -670,  -286,  -286,  -190,  -190,  -190,  -190,   -30,   226,   226,   322,   322,   322,   322 ], <   3591,  1>, <   7053,  1>,  true, false, false, false>,
    < 124769, [   286,  -322,  -322,  -226,  -226,  -190,  -190,   -30,   190,   190,   286,   286,   322,   322,   670,   670 ], <   3591, -1>, <   7053, -1>,  true, false, false, false>,
    < 124769, [   306,  -670,  -670,  -350,  -350,  -158,  -158,  -158,  -158,   -78,   -78,   -78,   -78,   306,   306,   674 ], <    966,  1>, <  12685,  1>,  true, false, false, false>,
    < 124897, [   -94,  -350,  -350,  -350,  -350,  -158,   -94,   -94,   162,   162,   482,   482,   482,   482,   674,   674 ], <   1370,  1>, <  15129,  1>,  true, false, false, false>,
    < 124897, [    94,  -674,  -674,  -482,  -482,  -350,  -350,  -162,  -162,  -158,    94,    94,   350,   350,   482,   482 ], <   1370, -1>, <  15129, -1>,  true, false, false, false>,
    < 125329, [  -110,  -622,  -510,  -510,  -430,  -430,  -430,  -430,  -110,  -110,  -110,  -110,  -110,  -110,   130,   130 ], <   7164,  1>, <  33094,  1>,  true, false, false, false>,
    < 125329, [   110,  -622,  -430,  -430,  -130,  -130,  -110,  -110,   110,   110,   110,   110,   430,   430,   510,   510 ], <   7164, -1>, <  33094, -1>,  true, false, false, false>,
    < 125353, [    50,  -386,  -386,  -386,  -386,  -246,  -246,  -126,  -126,  -102,   126,   126,   126,   126,   386,   386 ], <   4078, -1>, <  32037, -1>, false,  true, false, false>,
    < 125353, [   -50,  -386,  -386,  -386,  -386,  -126,  -126,  -102,   126,   126,   126,   126,   246,   246,   386,   386 ], <   4078,  1>, <  32037,  1>, false,  true, false, false>,
    < 125617, [   -66,  -562,  -562,  -238,  -238,  -226,  -226,   -66,   -66,   -18,   -18,   226,   226,   238,   238,   562 ], <   8734, -1>, <  17170, -1>,  true, false, false, false>,
    < 125617, [    66,  -238,  -238,  -238,  -238,    18,    18,    66,    66,   226,   226,   226,   226,   562,   562,   562 ], <   8734,  1>, <  17170,  1>,  true, false, false, false>,
    < 125669, [  -342,  -462,  -462,  -378,  -378,  -342,  -342,   150,   330,   330,   378,   378,   462,   462,   674,   674 ], <  25948,  1>, <  51173,  1>,  true, false, false, false>,
    < 125669, [   342,  -674,  -674,  -462,  -462,  -462,  -462,  -330,  -330,   150,   342,   342,   378,   378,   378,   378 ], <  25948, -1>, <  51173, -1>,  true, false, false, false>,
    < 125777, [  -222,  -222,  -222,  -222,  -222,  -174,  -158,  -158,    18,    18,    18,    18,   162,   162,   322,   322 ], <  10761,  1>, <  34354,  1>, false, false, false, false>,
    < 125777, [  -402,  -322,  -322,  -174,  -162,  -162,  -158,  -158,   -18,   -18,   158,   158,   162,   162,   222,   222 ], <   1928,  1>, <   8245,  1>, false, false, false, false>,
    < 125777, [   222,  -322,  -322,  -222,  -222,  -174,  -162,  -162,   -18,   -18,    18,    18,   158,   158,   222,   222 ], <  10761, -1>, <  34354, -1>, false, false, false, false>,
    < 125777, [   402,  -222,  -222,  -174,  -158,  -158,  -158,  -158,    18,    18,   162,   162,   162,   162,   322,   322 ], <   1928, -1>, <   8245, -1>, false, false, false, false>,
    < 126041, [   330,  -710,  -710,  -294,  -294,  -294,  -294,   -86,   -86,   -86,   -86,   234,   234,   330,   330,   442 ], <  17408,  1>, <  32468,  1>,  true, false, false, false>,
    < 126041, [   -58,  -390,  -390,  -378,  -378,   -90,   -90,   -58,   -58,    90,    90,   390,   390,   602,   710,   710 ], <  32635, -1>, <  34097,  1>,  true, false, false, false>,
    < 126041, [    58,  -710,  -710,  -390,  -390,  -390,  -390,    58,    58,    90,    90,    90,    90,   378,   378,   602 ], <  32635,  1>, <  34097, -1>,  true, false, false, false>,
    < 126041, [  -330,  -330,  -330,  -294,  -294,  -234,  -234,   -86,   -86,    86,    86,   294,   294,   442,   710,   710 ], <  17408, -1>, <  32468, -1>,  true, false, false, false>,
    < 126233, [  -354,  -354,  -354,  -354,  -354,  -246,  -194,  -194,  -194,  -194,   194,   194,   354,   354,   646,   646 ], <   4638,  1>, <  16072,  1>, false,  true, false, false>,
    < 126233, [   354,  -646,  -646,  -354,  -354,  -354,  -354,  -246,  -194,  -194,  -194,  -194,   194,   194,   354,   354 ], <   4638, -1>, <  16072, -1>, false,  true, false, false>,
    < 126337, [  -338,  -338,  -338,  -338,  -338,  -142,  -142,   142,   142,   142,   142,   338,   338,   482,   702,   702 ], <  19517,  1>, <  33287,  1>, false,  true, false, false>,
    < 126337, [   338,  -702,  -702,  -142,  -142,  -142,  -142,  -142,  -142,   338,   338,   338,   338,   338,   338,   482 ], <  19517, -1>, <  33287, -1>, false,  true, false, false>,
    < 126337, [  -362,  -506,  -506,  -506,  -506,  -234,  -234,  -234,  -234,    82,   234,   234,   506,   506,   702,   702 ], <   5560,  1>, <   7300,  1>, false,  true, false, false>,
    < 126337, [   362,  -702,  -702,  -506,  -506,  -506,  -506,  -234,  -234,  -234,  -234,    82,   234,   234,   506,   506 ], <   5560, -1>, <   7300, -1>, false,  true, false, false>,
    < 126473, [  -522,  -586,  -586,  -586,  -586,   -90,   -90,   -90,   -90,    90,    90,   234,   406,   406,   586,   586 ], <   4922,  1>, <  12513,  1>, false,  true, false, false>,
    < 126473, [   522,  -406,  -406,    90,    90,    90,    90,    90,    90,   234,   586,   586,   586,   586,   586,   586 ], <   4922, -1>, <  12513, -1>, false,  true, false, false>,
    < 126641, [   -82,  -370,  -370,  -366,  -366,   -82,   -82,   -82,   -82,    82,    82,   366,   366,   366,   366,   626 ], <    781, -1>, <  11723, -1>,  true,  true,  true, false>,
    < 126641, [    82,  -366,  -366,  -366,  -366,  -366,  -366,    82,    82,    82,    82,    82,    82,   370,   370,   626 ], <    781,  1>, <  11723,  1>,  true,  true,  true, false>,
    < 126857, [    18,  -162,  -162,  -162,  -162,  -102,  -102,   -22,   -22,   122,   330,   330,   398,   398,   398,   398 ], <   1572,  1>, <  11945,  1>, false, false, false, false>,
    < 126857, [   -18,  -398,  -398,  -330,  -330,  -162,  -162,    22,    22,   102,   102,   122,   162,   162,   398,   398 ], <   1572, -1>, <  11945, -1>, false, false, false, false>,
    < 127033, [   -46,  -506,  -506,  -506,  -506,  -170,  -170,  -170,  -170,   154,   154,   170,   170,   506,   506,   522 ], <   9445,  1>, <  11878,  1>, false,  true, false, false>,
    < 127033, [    46,  -506,  -506,  -506,  -506,  -170,  -170,  -170,  -170,  -154,  -154,   170,   170,   506,   506,   522 ], <   9445, -1>, <  11878, -1>, false,  true, false, false>,
    < 127217, [  -438,  -406,  -406,  -398,  -398,  -342,  -342,  -318,    14,    14,    14,    14,   462,   462,   462,   462 ], <    600, -1>, <   3163, -1>, false, false, false, false>,
    < 127217, [   438,  -462,  -462,  -318,   -14,   -14,    14,    14,   342,   342,   398,   398,   406,   406,   462,   462 ], <    600,  1>, <   3163,  1>, false, false, false, false>,
    < 127249, [  -190,  -510,  -510,  -286,   -22,   -22,    26,    26,    26,    26,   114,   114,   114,   114,   386,   386 ], <  11866, -1>, <  20366, -1>, false, false, false, false>,
    < 127249, [   190,  -386,  -386,  -286,  -114,  -114,   -26,   -26,    22,    22,    26,    26,   114,   114,   510,   510 ], <  11866,  1>, <  20366,  1>, false, false, false, false>,
    < 127481, [   -30,  -446,  -446,   -30,   -30,    30,    30,    30,    30,   218,   218,   446,   446,   446,   446,   682 ], <    988, -1>, <   1614, -1>,  true,  true,  true, false>,
    < 127481, [    30,  -446,  -446,  -218,  -218,   -30,   -30,    30,    30,    30,    30,   446,   446,   446,   446,   682 ], <    988,  1>, <   1614,  1>,  true,  true,  true, false>,
    < 127657, [  -554,  -582,  -582,  -554,  -554,  -554,  -554,  -522,  -522,   390,   390,   554,   554,   582,   582,   650 ], <   1113,  1>, <   6391, -1>,  true, false, false, false>,
    < 127657, [   554,  -582,  -582,  -582,  -582,  -390,  -390,   522,   522,   554,   554,   554,   554,   554,   554,   650 ], <   1113, -1>, <   6391,  1>,  true, false, false, false>,
    < 127817, [   114,  -598,  -598,  -594,  -594,  -594,  -594,   -78,   -78,    78,    78,    78,    78,   378,   594,   594 ], <   5630, -1>, <  26395, -1>, false,  true, false, false>,
    < 127817, [  -114,  -594,  -594,  -594,  -594,   -78,   -78,    78,    78,    78,    78,   378,   594,   594,   598,   598 ], <   5630,  1>, <  26395,  1>, false,  true, false, false>,
    < 127873, [  -470,  -470,  -470,  -394,  -394,  -394,  -394,  -126,  -126,   -70,   -70,    82,   166,   166,   166,   166 ], <   4592, -1>, <  33887, -1>,  true, false, false, false>,
    < 127873, [   470,  -394,  -394,  -166,  -166,    70,    70,    82,   126,   126,   166,   166,   394,   394,   470,   470 ], <   4592,  1>, <  33887,  1>,  true, false, false, false>,
    < 127873, [   214,  -470,  -470,  -394,  -394,   -70,   -70,    70,    70,    82,   126,   126,   166,   166,   470,   470 ], <    342,  1>, <  12250,  1>, false, false,  true, false>,
    < 127873, [  -214,  -166,  -166,  -126,  -126,    70,    70,    70,    70,    82,   394,   394,   470,   470,   470,   470 ], <    342, -1>, <  12250, -1>, false, false,  true, false>,
    < 127913, [  -146,  -266,  -266,  -146,  -146,  -110,  -110,   -50,   -50,    50,    50,    90,   110,   110,   206,   206 ], <  16716,  1>, <  25206,  1>,  true, false, false, false>,
    < 127913, [   146,  -206,  -206,   -50,   -50,   -50,   -50,    90,   110,   110,   110,   110,   146,   146,   266,   266 ], <  16716, -1>, <  25206, -1>,  true, false, false, false>,
    < 128033, [  -598,  -598,  -598,  -286,  -286,  -154,  -154,  -154,  -154,   114,   282,   282,   406,   406,   406,   406 ], <   5669, -1>, <   6502, -1>,  true, false, false, false>,
    < 128033, [   598,  -406,  -406,  -282,  -282,  -154,  -154,   114,   154,   154,   286,   286,   406,   406,   598,   598 ], <   5669,  1>, <   6502,  1>,  true, false, false, false>,
    < 128201, [  -282,  -698,  -698,  -418,  -418,  -142,  -142,   142,   142,   202,   358,   358,   418,   418,   678,   678 ], <   5103, -1>, <   5940, -1>, false, false, false, false>,
    < 128201, [   282,  -678,  -678,  -358,  -358,  -142,  -142,  -142,  -142,   202,   418,   418,   418,   418,   698,   698 ], <   5103,  1>, <   5940,  1>, false, false, false, false>,
    < 128273, [   -74,  -466,  -466,  -414,  -126,  -126,   -74,   -74,   -66,   -66,    66,    66,   126,   126,   342,   342 ], <   2866,  1>, <   3322,  1>,  true, false, false, false>,
    < 128273, [    74,  -414,  -342,  -342,   -66,   -66,   -66,   -66,    74,    74,   126,   126,   126,   126,   466,   466 ], <   2866, -1>, <   3322, -1>,  true, false, false, false>,
    < 128657, [  -342,  -638,  -638,  -342,  -342,   -94,   166,   166,   166,   166,   342,   342,   342,   342,   474,   474 ], <    875, -1>, <   3537, -1>,  true, false, false, false>,
    < 128657, [   342,  -474,  -474,  -342,  -342,  -166,  -166,   -94,   166,   166,   342,   342,   342,   342,   638,   638 ], <    875,  1>, <   3537,  1>,  true, false, false, false>,
    < 128993, [   162,  -558,  -406,  -406,  -406,  -406,  -174,  -174,  -174,  -174,   162,   162,   274,   274,   682,   682 ], <   6904, -1>, <  13347, -1>,  true, false, false, false>,
    < 128993, [  -162,  -682,  -682,  -558,  -406,  -406,  -274,  -274,  -174,  -174,  -162,  -162,   174,   174,   406,   406 ], <   6904,  1>, <  13347,  1>,  true, false, false, false>,
    < 129001, [  -410,  -310,  -170,  -170,  -170,  -170,   -22,   -22,    22,    22,    22,    22,   170,   170,   310,   310 ], <  15341,  1>, <  29272,  1>, false,  true, false, false>,
    < 129001, [   590,  -358,  -322,  -322,  -258,  -258,    14,    14,   258,   258,   310,   310,   322,   322,   590,   590 ], <  10326,  1>, <  19588,  1>,  true, false, false, false>,
    < 129001, [   410,  -310,  -310,  -310,   -22,   -22,   -22,   -22,   -22,   -22,   170,   170,   170,   170,   170,   170 ], <  15341, -1>, <  29272, -1>, false,  true, false, false>,
    < 129001, [  -590,  -590,  -590,  -358,  -322,  -322,  -322,  -322,  -310,  -310,  -258,  -258,  -258,  -258,   -14,   -14 ], <  10326, -1>, <  19588, -1>,  true, false, false, false>,
    < 129001, [  -210,  -514,  -514,  -514,  -514,  -290,  -290,  -290,  -290,   218,   290,   290,   310,   310,   514,   514 ], <  24990,  1>, <  30870,  1>, false,  true, false, false>,
    < 129001, [   210,  -514,  -514,  -514,  -514,  -310,  -310,  -290,  -290,  -290,  -290,   218,   290,   290,   514,   514 ], <  24990, -1>, <  30870, -1>, false,  true, false, false>,
    < 129089, [   -78,   -78,   -78,    10,    10,   114,   114,   114,   114,   114,   234,   234,   234,   234,   370,   370 ], <   8888, -1>, <  21374, -1>,  true, false, false, false>,
    < 129089, [    78,  -370,  -370,  -234,  -234,  -114,  -114,   -10,   -10,    78,    78,   114,   114,   114,   234,   234 ], <   8888,  1>, <  21374,  1>,  true, false, false, false>,
    < 129193, [  -194,  -550,  -526,  -526,  -274,  -274,  -274,  -274,   274,   274,   294,   294,   526,   526,   526,   526 ], <  24325,  1>, <  35653,  1>, false,  true, false, false>,
    < 129193, [   194,  -550,  -526,  -526,  -294,  -294,  -274,  -274,  -274,  -274,   274,   274,   526,   526,   526,   526 ], <  24325, -1>, <  35653, -1>, false,  true, false, false>,
    < 129313, [   242,  -686,  -686,  -398,  -398,  -398,  -398,  -142,  -142,  -142,  -142,    34,   354,   354,   354,   354 ], <   4822,  1>, <   8418, -1>, false, false, false, false>,
    < 129361, [   -30,   -30,   -30,   -30,   -30,   -30,   -30,    50,   210,   210,   450,   450,   450,   450,   450,   450 ], <   9120, -1>, <   9196, -1>, false,  true, false, false>,
    < 129361, [    30,  -450,  -450,  -450,  -450,  -210,  -210,   -30,   -30,    30,    30,    30,    30,    50,   450,   450 ], <   9120,  1>, <   9196,  1>, false,  true, false, false>,
    < 129449, [   294,  -342,  -342,   -90,   -90,   -42,   -42,    90,    90,   150,   150,   342,   342,   426,   550,   550 ], <  15627, -1>, <  18303, -1>, false, false, false, false>,
    < 129449, [  -294,  -550,  -550,  -342,  -342,  -342,  -342,  -150,  -150,    42,    42,    90,    90,    90,    90,   426 ], <  15627,  1>, <  18303,  1>, false, false, false, false>,
    < 129497, [   402,  -378,  -378,  -378,  -378,  -246,   374,   374,   374,   374,   402,   402,   442,   442,   578,   578 ], <  13568, -1>, <  29335, -1>,  true, false, false, false>,
    < 129497, [  -402,  -578,  -578,  -442,  -442,  -402,  -402,  -378,  -378,  -374,  -374,  -246,   374,   374,   378,   378 ], <  13568,  1>, <  29335,  1>,  true, false, false, false>,
    < 129593, [   222,  -162,  -162,  -162,  -162,   -30,   -30,    30,    30,    30,    30,   162,   162,   426,   614,   614 ], <    102,  1>, <  12387,  1>, false,  true, false, false>,
    < 129593, [  -222,  -614,  -614,  -162,  -162,  -162,  -162,   -30,   -30,    30,    30,    30,    30,   162,   162,   426 ], <    102, -1>, <  12387, -1>, false,  true, false, false>,
    < 129629, [    30,  -554,  -554,  -158,  -158,  -158,  -158,   -94,   -94,   -94,   -94,    30,    30,   150,   150,   222 ], <   3267,  1>, <   3371,  1>,  true, false, false, false>,
    < 129629, [   -30,  -158,  -158,  -150,  -150,   -94,   -94,   -30,   -30,    94,    94,   158,   158,   222,   554,   554 ], <   3267, -1>, <   3371, -1>,  true, false, false, false>,
    < 129737, [  -202,  -682,  -682,  -202,  -202,  -186,  -186,  -106,  -106,   -58,   -58,    58,    58,   186,   186,   202 ], <   9203, -1>, <  14751, -1>,  true, false, false, false>,
    < 129737, [   202,    58,    58,    58,    58,   106,   106,   186,   186,   186,   186,   202,   202,   202,   682,   682 ], <   9203,  1>, <  14751,  1>,  true, false, false, false>,
    < 129793, [   334,  -706,  -706,   -70,   -70,   -18,   -18,    18,    18,    70,    70,    86,    86,   274,   334,   334 ], <   1548,  1>, <   3111,  1>,  true, false, false, false>,
    < 129793, [  -334,  -334,  -334,   -86,   -86,   -70,   -70,   -70,   -70,    18,    18,    18,    18,   274,   706,   706 ], <   1548, -1>, <   3111, -1>,  true, false, false, false>,
    < 130057, [   558,  -486,  -358,  -358,  -310,  -310,   262,   262,   310,   310,   310,   310,   358,   358,   358,   358 ], <  11841, -1>, <  17559, -1>, false,  true, false, false>,
    < 130057, [  -558,  -486,  -358,  -358,  -310,  -310,  -262,  -262,   310,   310,   310,   310,   358,   358,   358,   358 ], <  11841,  1>, <  17559,  1>, false,  true, false, false>,
    < 130457, [  -282,  -682,  -682,  -682,  -682,  -122,  -122,   -90,   -90,   -90,   -90,    -6,    90,    90,   682,   682 ], <  20188,  1>, <  39034,  1>, false,  true, false, false>,
    < 130457, [   282,    -6,    90,    90,    90,    90,    90,    90,   122,   122,   682,   682,   682,   682,   682,   682 ], <  20188, -1>, <  39034, -1>, false,  true, false, false>,
    < 130817, [  -114,  -562,  -562,  -258,  -258,  -114,  -114,  -110,  -110,    66,   110,   110,   258,   258,   718,   718 ], <   6747, -1>, <  10245, -1>,  true, false, false, false>,
    < 130817, [   114,  -718,  -718,  -110,  -110,  -110,  -110,    66,   114,   114,   258,   258,   258,   258,   562,   562 ], <   6747,  1>, <  10245,  1>,  true, false, false, false>,
    < 131009, [   274,  -550,  -550,  -550,  -550,  -366,   274,   274,   522,   522,   530,   530,   530,   530,   706,   706 ], <  32333, -1>, <  41488, -1>,  true, false, false, false>,
    < 131009, [  -274,  -706,  -706,  -550,  -550,  -530,  -530,  -522,  -522,  -366,  -274,  -274,   530,   530,   550,   550 ], <  32333,  1>, <  41488,  1>,  true, false, false, false>,
    < 131009, [   -30,  -366,  -366,  -366,  -366,  -366,  -366,  -190,    18,    18,    18,    18,    18,    18,   706,   706 ], <   3712,  1>, <   9696,  1>, false,  true, false, false>,
    < 131009, [    30,  -706,  -706,  -366,  -366,  -190,   -18,   -18,   -18,   -18,    18,    18,   366,   366,   366,   366 ], <   3712, -1>, <   9696, -1>, false,  true, false, false>,
    < 131041, [   286,  -398,  -398,  -222,  -142,  -142,   -50,   -50,    14,    14,   142,   142,   398,   398,   542,   542 ], <   2717, -1>, <  20795, -1>, false, false, false, false>,
    < 131041, [  -286,  -542,  -542,  -398,  -398,  -398,  -398,  -222,  -142,  -142,  -142,  -142,   -14,   -14,    50,    50 ], <   2717,  1>, <  20795,  1>, false, false, false, false>,
    < 131113, [   -70,  -614,  -614,    26,    26,    26,    26,   154,   154,   298,   362,   362,   362,   362,   410,   410 ], <   4117, -1>, <   5100, -1>, false, false, false, false>,
    < 131113, [    70,  -410,  -410,  -362,  -362,  -154,  -154,   -26,   -26,    26,    26,   298,   362,   362,   614,   614 ], <   4117,  1>, <   5100,  1>, false, false, false, false>,
    < 131441, [   -42,  -610,  -610,  -358,  -358,  -310,  -310,   310,   310,   310,   310,   358,   358,   358,   358,   386 ], <   7409,  1>, <  48066,  1>, false,  true, false, false>,
    < 131441, [    42,  -358,  -358,  -310,  -310,   310,   310,   310,   310,   358,   358,   358,   358,   386,   610,   610 ], <   7409, -1>, <  48066, -1>, false,  true, false, false>,
    < 131581, [   142,  -618,  -618,   142,   142,   174,   174,   178,   178,   178,   178,   302,   682,   682,   682,   682 ], <    854, -1>, <   4159,  1>,  true, false, false, false>,
    < 131581, [  -142,  -682,  -682,  -178,  -178,  -174,  -174,  -142,  -142,   178,   178,   302,   618,   618,   682,   682 ], <    854,  1>, <   4159, -1>,  true, false, false, false>,
    < 131617, [  -210,  -722,  -722,  -430,  -298,  -298,  -210,  -210,  -110,  -110,   -42,   -42,   110,   110,   298,   298 ], <   5969,  1>, <  10682,  1>,  true, false, false, false>,
    < 131617, [   210,  -430,  -110,  -110,  -110,  -110,    42,    42,   210,   210,   298,   298,   298,   298,   722,   722 ], <   5969, -1>, <  10682, -1>,  true, false, false, false>,
    < 131641, [   182,  -278,  -278,   -70,   -70,    22,    22,    70,    70,   278,   278,   342,   342,   534,   534,   570 ], <  15927,  1>, <  32384, -1>, false, false, false, false>,
    < 131641, [  -182,  -534,  -534,  -342,  -342,  -278,  -278,  -278,  -278,   -70,   -70,   -70,   -70,   -22,   -22,   570 ], <  15927, -1>, <  32384,  1>, false, false, false, false>,
    < 131749, [   706,  -470,  -470,  -350,  -350,  -326,  -326,  -274,  -274,   230,   274,   274,   314,   314,   470,   470 ], <  10853, -1>, <  26218, -1>, false, false, false, false>,
    < 131749, [  -706,  -314,  -314,  -274,  -274,  -274,  -274,   230,   326,   326,   350,   350,   470,   470,   470,   470 ], <  10853,  1>, <  26218,  1>, false, false, false, false>,
    < 131837, [   382,  -546,  -314,  -314,   162,   162,   162,   162,   382,   382,   402,   402,   402,   402,   598,   598 ], <   6212, -1>, <  12964, -1>,  true, false, false, false>,
    < 131837, [  -382,  -598,  -598,  -546,  -402,  -402,  -382,  -382,  -162,  -162,   162,   162,   314,   314,   402,   402 ], <   6212,  1>, <  12964,  1>,  true, false, false, false>,
    < 132049, [   370,  -686,  -686,  -430,   -30,   -30,   -30,   -30,   -30,   -30,   226,   226,   226,   226,   226,   226 ], <   2888,  1>, <   3716,  1>, false,  true, false, false>,
    < 132049, [  -370,  -430,  -226,  -226,  -226,  -226,   -30,   -30,    30,    30,    30,    30,   226,   226,   686,   686 ], <   2888, -1>, <   3716, -1>, false,  true, false, false>,
    < 132173, [   174,  -634,  -634,  -514,  -398,  -398,  -398,  -398,   -66,   -66,   174,   174,   618,   618,   618,   618 ], <   3552,  1>, <  11148, -1>,  true, false, false, false>,
    < 132173, [  -174,  -618,  -618,  -514,  -398,  -398,  -174,  -174,    66,    66,   398,   398,   618,   618,   634,   634 ], <   3552, -1>, <  11148,  1>,  true, false, false, false>,
    < 132689, [   346,  -542,  -346,  -346,  -346,  -346,   -22,   -22,    22,    22,    22,    22,   346,   346,   466,   466 ], <   4468, -1>, <   8936, -1>,  true,  true,  true, false>,
    < 132689, [  -346,  -542,  -466,  -466,  -346,  -346,  -346,  -346,   -22,   -22,    22,    22,    22,    22,   346,   346 ], <   4468,  1>, <   8936,  1>,  true,  true,  true, false>,
    < 132817, [   590,  -402,  -402,  -354,  -354,  -158,  -158,   -98,   -98,   158,   158,   210,   222,   222,   354,   354 ], <  11741, -1>, <  16106, -1>, false, false, false, false>,
    < 132817, [  -590,  -222,  -222,  -158,  -158,  -158,  -158,    98,    98,   210,   354,   354,   354,   354,   402,   402 ], <  11741,  1>, <  16106,  1>, false, false, false, false>,
    < 132929, [  -482,  -482,  -482,  -390,  -390,  -390,  -390,  -306,  -306,   190,   190,   390,   390,   390,   390,   482 ], <   2707, -1>, <   8651, -1>,  true, false, false, false>,
    < 132929, [   482,  -390,  -390,  -390,  -390,  -390,  -390,  -390,  -390,  -190,  -190,   306,   306,   482,   482,   482 ], <   2707,  1>, <   8651,  1>,  true, false, false, false>,
    < 132929, [  -102,  -206,  -190,  -190,  -126,  -126,   -98,   -98,   -98,   -98,    98,    98,   126,   126,   126,   126 ], <   5462,  1>, <  24282,  1>, false,  true, false, false>,
    < 132929, [   102,  -206,  -126,  -126,   -98,   -98,   -98,   -98,    98,    98,   126,   126,   126,   126,   190,   190 ], <   5462, -1>, <  24282, -1>, false,  true, false, false>,
    < 133033, [  -478,  -486,  -486,  -190,  -190,   -98,   -98,   -98,   -98,    90,    98,    98,   190,   190,   190,   190 ], <   1589, -1>, <  10595, -1>, false,  true, false, false>,
    < 133033, [   478,  -190,  -190,   -98,   -98,   -98,   -98,    90,    98,    98,   190,   190,   190,   190,   486,   486 ], <   1589,  1>, <  10595,  1>, false,  true, false, false>,
    < 133213, [  -154,   -66,   -66,   -66,   -66,    94,    94,   134,   134,   134,   134,   318,   414,   414,   726,   726 ], <    586,  1>, <   3232,  1>, false, false, false, false>,
    < 133213, [   154,  -726,  -726,  -414,  -414,  -134,  -134,   -94,   -94,   -66,   -66,    66,    66,   134,   134,   318 ], <    586, -1>, <   3232, -1>, false, false, false, false>,
    < 133649, [   350,  -514,  -514,  -514,  -514,  -290,  -290,  -210,  -210,    18,   210,   210,   350,   350,   514,   514 ], <   5128, -1>, <  21235, -1>,  true, false, false, false>,
    < 133649, [  -350,  -350,  -350,    18,   210,   210,   210,   210,   290,   290,   514,   514,   514,   514,   514,   514 ], <   5128,  1>, <  21235,  1>,  true, false, false, false>,
    < 133697, [   438,  -646,  -646,  -578,  -578,  -138,  -138,  -138,  -138,   138,   138,   402,   646,   646,   646,   646 ], <   2676,  1>, <  14609,  1>, false,  true, false, false>,
    < 133697, [  -462,  -462,  -462,  -102,  -102,  -102,  -102,     2,     2,     2,     2,   186,   186,   498,   578,   578 ], <   8755, -1>, <  11663, -1>,  true, false, false, false>,
    < 133697, [   462,  -578,  -578,  -186,  -186,  -102,  -102,    -2,    -2,     2,     2,   102,   102,   462,   462,   498 ], <   8755,  1>, <  11663,  1>,  true, false, false, false>,
    < 133697, [  -438,  -646,  -646,  -138,  -138,  -138,  -138,   138,   138,   402,   578,   578,   646,   646,   646,   646 ], <   2676, -1>, <  14609, -1>, false,  true, false, false>,
    < 133769, [  -426,  -582,  -582,  -486,  -486,  -234,  -234,    10,   486,   486,   582,   582,   646,   646,   710,   710 ], <   1887, -1>, <  38946, -1>, false, false, false, false>,
    < 133769, [   426,  -710,  -710,  -646,  -646,  -582,  -582,  -582,  -582,  -486,  -486,  -486,  -486,    10,   234,   234 ], <   1887,  1>, <  38946,  1>, false, false, false, false>,
    < 133801, [   270,  -730,  -730,  -262,  -262,  -150,  -150,   150,   150,   150,   150,   186,   262,   262,   262,   262 ], <   1146, -1>, <  12558, -1>, false,  true, false, false>,
    < 133801, [  -270,  -262,  -262,  -150,  -150,   150,   150,   150,   150,   186,   262,   262,   262,   262,   730,   730 ], <   1146,  1>, <  12558,  1>, false,  true, false, false>,
    < 134081, [   -18,  -510,  -402,  -402,  -370,  -370,  -130,  -130,  -130,  -130,   130,   130,   254,   254,   402,   402 ], <   9079, -1>, <  40585, -1>, false, false, false, false>,
    < 134081, [    18,  -510,  -254,  -254,   130,   130,   130,   130,   130,   130,   370,   370,   402,   402,   402,   402 ], <   9079,  1>, <  40585,  1>, false, false, false, false>,
    < 134369, [   238,  -478,  -274,  -274,  -226,  -226,  -178,  -178,   178,   178,   226,   226,   238,   238,   494,   494 ], <   3134, -1>, <   8988, -1>,  true, false, false, false>,
    < 134369, [    30,  -478,  -274,  -274,  -162,  -162,   -30,   -30,    30,    30,    30,    30,   162,   162,   334,   334 ], <   8827, -1>, <  37860, -1>,  true, false, false, false>,
    < 134369, [   -30,  -478,  -334,  -334,   -30,   -30,   -30,   -30,   -30,   -30,   162,   162,   162,   162,   274,   274 ], <   8827,  1>, <  37860,  1>,  true, false, false, false>,
    < 134369, [  -222,  -590,  -590,  -590,  -590,  -366,  -366,  -222,  -222,   -30,    50,    50,    50,    50,   274,   274 ], <   6570,  1>, <  20640,  1>,  true, false, false, false>,
    < 134369, [  -238,  -494,  -494,  -478,  -238,  -238,   178,   178,   178,   178,   226,   226,   226,   226,   274,   274 ], <   3134,  1>, <   8988,  1>,  true, false, false, false>,
    < 134369, [   -50,  -366,  -366,  -274,  -274,  -222,  -222,   -50,   -50,   -30,   222,   222,   366,   366,   590,   590 ], <   2507, -1>, <  28300, -1>, false, false,  true, false>,
    < 134369, [    50,  -590,  -590,  -366,  -366,  -366,  -366,  -222,  -222,  -222,  -222,   -30,    50,    50,   274,   274 ], <   2507,  1>, <  28300,  1>, false, false,  true, false>,
    < 134369, [   222,  -590,  -590,  -274,  -274,   -50,   -50,   -30,    50,    50,   222,   222,   366,   366,   590,   590 ], <   6570, -1>, <  20640, -1>,  true, false, false, false>,
    < 134753, [  -670,  -734,  -734,  -670,  -670,  -414,  -414,  -206,  -206,  -206,  -206,  -158,   306,   306,   306,   306 ], <   4088,  1>, <   5476,  1>,  true, false, false, false>,
    < 134753, [   670,  -306,  -306,  -206,  -206,  -158,   206,   206,   306,   306,   414,   414,   670,   670,   734,   734 ], <   4088, -1>, <   5476, -1>,  true, false, false, false>,
    < 134989, [   178,   -46,   -46,   -22,   -22,    -2,    -2,     2,     2,    46,    46,   178,   178,   302,   730,   730 ], <   3537,  1>, <  12707,  1>,  true, false, false, false>,
    < 134989, [  -178,  -730,  -730,  -178,  -178,   -46,   -46,   -46,   -46,     2,     2,     2,     2,    22,    22,   302 ], <   3537, -1>, <  12707, -1>,  true, false, false, false>,
    < 135089, [  -462,  -734,  -734,  -582,  -582,  -582,  -582,  -462,  -462,  -110,   114,   114,   186,   186,   186,   186 ], <  16038,  1>, <  17274,  1>,  true, false, false, false>,
    < 135089, [   462,  -582,  -582,  -186,  -186,  -114,  -114,  -110,   186,   186,   462,   462,   582,   582,   734,   734 ], <  16038, -1>, <  17274, -1>,  true, false, false, false>,
    < 135173, [   390,  -630,  -630,  -630,  -630,  -474,    46,    46,   122,   122,   122,   122,   390,   390,   734,   734 ], <   6303,  1>, <  17840,  1>,  true, false, false, false>,
    < 135173, [  -390,  -734,  -734,  -630,  -630,  -474,  -390,  -390,  -122,  -122,   -46,   -46,   122,   122,   630,   630 ], <   6303, -1>, <  17840, -1>,  true, false, false, false>,
    < 135197, [   -30,  -598,  -598,  -222,  -222,   -30,   -30,   -18,   -18,    -2,    18,    18,    58,    58,   222,   222 ], <   9922, -1>, <  11662,  1>,  true, false, false, false>,
    < 135197, [    30,  -222,  -222,  -222,  -222,   -58,   -58,    -2,    18,    18,    18,    18,    30,    30,   598,   598 ], <   9922,  1>, <  11662, -1>,  true, false, false, false>,
    < 135353, [  -306,  -654,  -654,  -306,  -306,  -306,  -306,  -174,  -174,    42,   174,   174,   214,   214,   654,   654 ], <   4836,  1>, <  11934,  1>,  true, false, false, false>,
    < 135353, [   306,  -214,  -214,    42,   174,   174,   174,   174,   306,   306,   306,   306,   654,   654,   654,   654 ], <   4836, -1>, <  11934, -1>,  true, false, false, false>,
    < 135409, [   -30,  -638,  -638,  -334,    10,    10,    10,    10,    90,    90,    90,    90,   530,   530,   690,   690 ], <   1916,  1>, <  12932,  1>, false, false, false, false>,
    < 135409, [    30,  -690,  -690,  -530,  -530,  -334,   -90,   -90,   -10,   -10,    10,    10,    90,    90,   638,   638 ], <   1916, -1>, <  12932, -1>, false, false, false, false>,
    < 135461, [    38,  -610,  -610,  -102,  -102,  -102,  -102,    30,    30,    38,   358,   358,   410,   410,   410,   410 ], <   2677, -1>, <  20665,  1>, false, false, false, false>,
    < 135461, [   -38,  -410,  -410,  -358,  -358,  -102,  -102,   -30,   -30,    38,   102,   102,   410,   410,   610,   610 ], <   2677,  1>, <  20665, -1>, false, false, false, false>,
    < 135497, [  -510,  -366,  -366,  -326,  -262,  -262,  -114,  -114,  -114,  -114,   114,   114,   366,   366,   366,   366 ], <   5212, -1>, <   7011, -1>, false,  true, false, false>,
    < 135497, [   510,  -366,  -366,  -326,  -114,  -114,  -114,  -114,   114,   114,   262,   262,   366,   366,   366,   366 ], <   5212,  1>, <   7011,  1>, false,  true, false, false>,
    < 135617, [  -306,  -690,  -690,  -306,  -306,  -182,  -182,   182,   182,   294,   294,   306,   638,   638,   690,   690 ], <    776,  1>, <   3160,  1>,  true, false, false, false>,
    < 135617, [   306,  -638,  -638,  -294,  -294,  -182,  -182,  -182,  -182,   306,   306,   306,   690,   690,   690,   690 ], <    776, -1>, <   3160, -1>,  true, false, false, false>,
    < 135841, [   334,  -562,  -562,  -418,  -418,  -418,  -418,  -142,  -142,   -30,   142,   142,   158,   158,   418,   418 ], <  21923, -1>, <  23256, -1>, false, false, false, false>,
    < 135841, [  -334,  -158,  -158,  -142,  -142,  -142,  -142,   -30,   418,   418,   418,   418,   418,   418,   562,   562 ], <  21923,  1>, <  23256,  1>, false, false, false, false>,
    < 136217, [  -122,  -374,  -374,  -122,  -122,  -122,  -122,   -74,   -74,     6,     6,    74,    74,   282,   374,   374 ], <  13191, -1>, <  13783,  1>,  true, false, false, false>,
    < 136217, [   122,  -374,  -374,  -374,  -374,    -6,    -6,    74,    74,    74,    74,   122,   122,   122,   122,   282 ], <  13191,  1>, <  13783, -1>,  true, false, false, false>,
    < 136657, [  -662,  -702,  -702,  -682,  -682,  -682,  -682,  -574,  -574,    98,    98,    98,   310,   310,   310,   310 ], <   2085,  1>, <  12897,  1>, false, false, false, false>,
    < 136657, [   662,  -682,  -682,  -310,  -310,   -98,   -98,    98,   310,   310,   574,   574,   682,   682,   702,   702 ], <   2085, -1>, <  12897, -1>, false, false, false, false>,
    < 136733, [    54,  -458,  -458,  -458,  -458,  -354,    62,    62,   126,   126,   126,   126,   126,   126,   566,   566 ], <   2004,  1>, <  27238,  1>, false, false, false, false>,
    < 136733, [   -54,  -566,  -566,  -458,  -458,  -354,  -126,  -126,  -126,  -126,   -62,   -62,   126,   126,   458,   458 ], <   2004, -1>, <  27238, -1>, false, false, false, false>,
    < 136841, [   426,  -710,  -710,  -582,  -582,  -294,  -294,  -294,  -294,  -150,  -150,  -150,  -150,    42,   378,   378 ], <   7675,  1>, <  24705,  1>, false, false, false, false>,
    < 136841, [  -426,  -378,  -378,  -294,  -294,  -150,  -150,    42,   150,   150,   294,   294,   582,   582,   710,   710 ], <   7675, -1>, <  24705, -1>, false, false, false, false>,
    < 136841, [   286,   -78,   -78,   -78,   -78,    78,    78,    78,    78,    78,    78,    78,    78,   250,   710,   710 ], <   9911,  1>, <  26536,  1>, false,  true, false, false>,
    < 136841, [  -286,  -710,  -710,   -78,   -78,   -78,   -78,    78,    78,    78,    78,    78,    78,    78,    78,   250 ], <   9911, -1>, <  26536, -1>, false,  true, false, false>,
    < 136861, [   -82,  -514,   222,   222,   266,   266,   266,   266,   278,   278,   298,   298,   298,   298,   630,   630 ], <   4470, -1>, <   6869,  1>, false, false, false, false>,
    < 136861, [    82,  -630,  -630,  -514,  -298,  -298,  -278,  -278,  -266,  -266,  -222,  -222,   266,   266,   298,   298 ], <   4470,  1>, <   6869, -1>, false, false, false, false>,
    < 137089, [   262,  -558,  -434,  -434,  -342,  -342,  -262,  -262,   262,   262,   262,   262,   342,   342,   342,   342 ], <  13013,  1>, <  31257,  1>,  true,  true,  true, false>,
    < 137089, [  -262,  -558,  -342,  -342,  -262,  -262,   262,   262,   262,   262,   342,   342,   342,   342,   434,   434 ], <  13013, -1>, <  31257, -1>,  true,  true,  true, false>,
    < 137273, [   534,  -666,  -666,  -246,  -246,  -234,  -234,    86,    86,   246,   246,   534,   534,   634,   666,   666 ], <  10938, -1>, <  19029, -1>,  true, false, false, false>,
    < 137273, [  -534,  -534,  -534,  -246,  -246,  -246,  -246,   -86,   -86,   234,   234,   634,   666,   666,   666,   666 ], <  10938,  1>, <  19029,  1>,  true, false, false, false>,
    < 137321, [   422,  -730,  -730,  -630,  -630,  -522,  -522,  -426,  -426,  -378,  -378,   138,   522,   522,   630,   630 ], <    706,  1>, <   3801,  1>, false, false, false, false>,
    < 137321, [  -422,  -630,  -630,  -630,  -630,   138,   378,   378,   426,   426,   522,   522,   522,   522,   730,   730 ], <    706, -1>, <   3801, -1>, false, false, false, false>,
    < 137573, [  -246,  -246,  -246,  -222,  -222,   -38,   -38,    38,    38,   194,   194,   222,   222,   310,   666,   666 ], <  16563,  1>, <  22549, -1>,  true, false, false, false>,
    < 137573, [   246,  -666,  -666,  -222,  -222,  -222,  -222,  -194,  -194,   -38,   -38,   -38,   -38,   246,   246,   310 ], <  16563, -1>, <  22549,  1>,  true, false, false, false>,
    < 137737, [   266,  -614,  -614,  -614,  -614,  -262,  -262,  -262,  -262,  -182,   202,   202,   266,   266,   362,   362 ], <   5301,  1>, <   5541,  1>,  true, false, false, false>,
    < 137737, [  -266,  -614,  -614,  -362,  -362,  -266,  -266,  -262,  -262,  -202,  -202,  -182,   262,   262,   614,   614 ], <   5301, -1>, <   5541, -1>,  true, false, false, false>,
    < 137849, [   214,  -730,  -730,  -390,  -150,  -150,    -6,    -6,     6,     6,     6,     6,   150,   150,   150,   150 ], <   4259, -1>, <  15813, -1>, false,  true, false, false>,
    < 137849, [  -214,  -390,  -150,  -150,  -150,  -150,  -150,  -150,    -6,    -6,    -6,    -6,    -6,    -6,   730,   730 ], <   4259,  1>, <  15813,  1>, false,  true, false, false>,
    < 137869, [    34,  -274,  -274,  -194,  -170,  -170,   -30,   -30,    34,    34,   170,   170,   274,   274,   570,   570 ], <  11795, -1>, <  32679,  1>,  true, false, false, false>,
    < 137869, [   -34,  -570,  -570,  -194,   -34,   -34,    30,    30,   170,   170,   170,   170,   274,   274,   274,   274 ], <  11795,  1>, <  32679, -1>,  true, false, false, false>,
    < 138197, [   102,  -202,  -202,    42,    42,    42,    42,   102,   102,   242,   242,   242,   242,   398,   398,   550 ], <   3714, -1>, <  22950,  1>,  true, false, false, false>,
    < 138197, [  -102,  -398,  -398,  -242,  -242,  -102,  -102,   -42,   -42,    42,    42,   202,   202,   242,   242,   550 ], <   3714,  1>, <  22950, -1>,  true, false, false, false>,
    < 138401, [   -18,  -402,  -402,  -334,  -334,   -30,   -30,   -30,    30,    30,   174,   174,   302,   302,   334,   334 ], <  25471, -1>, <  28827, -1>, false, false, false, false>,
    < 138401, [    18,  -334,  -334,  -334,  -334,  -302,  -302,  -174,  -174,   -30,   -30,   -30,   -30,   -30,   402,   402 ], <  25471,  1>, <  28827,  1>, false, false, false, false>,
    < 138449, [   210,  -414,  -414,  -414,  -414,  -286,  -286,  -286,  -286,  -174,  -174,  -110,  -110,   210,   210,   210 ], <   7532,  1>, <  22035,  1>,  true, false, false, false>,
    < 138449, [  -210,  -210,  -210,  -210,  -210,  -174,  -174,  -174,   110,   110,   174,   174,   210,   210,   622,   622 ], <   5091, -1>, <  29442, -1>, false, false, false, false>,
    < 138449, [  -210,  -414,  -414,  -286,  -286,  -210,  -210,   110,   110,   174,   174,   210,   286,   286,   414,   414 ], <   7532, -1>, <  22035, -1>,  true, false, false, false>,
    < 138449, [   210,  -622,  -622,  -174,  -174,  -174,  -174,  -174,  -110,  -110,   210,   210,   210,   210,   210,   210 ], <   5091,  1>, <  29442,  1>, false, false, false, false>,
    < 138497, [   246,  -562,  -562,  -178,  -178,  -178,  -178,  -114,  -114,  -114,  -114,   114,   114,   178,   178,   562 ], <   1393, -1>, <  17925, -1>, false,  true, false, false>,
    < 138497, [  -246,  -178,  -178,  -178,  -178,  -114,  -114,  -114,  -114,   114,   114,   178,   178,   562,   562,   562 ], <   1393,  1>, <  17925,  1>, false,  true, false, false>,
    < 138569, [  -102,  -710,  -710,  -310,  -310,  -294,  -294,  -294,  -294,   -54,   426,   426,   426,   426,   490,   490 ], <  10330,  1>, <  35371,  1>, false, false, false, false>,
    < 138569, [   102,  -490,  -490,  -426,  -426,  -294,  -294,   -54,   294,   294,   310,   310,   426,   426,   710,   710 ], <  10330, -1>, <  35371, -1>, false, false, false, false>,
    < 138841, [   614,  -442,  -442,  -282,  -282,  -102,   -58,   -58,    58,    58,   102,   102,   282,   282,   614,   614 ], <  11986, -1>, <  12082, -1>,  true, false, false, false>,
    < 138841, [  -614,  -614,  -614,  -102,  -102,  -102,    58,    58,    58,    58,   282,   282,   282,   282,   442,   442 ], <  11986,  1>, <  12082,  1>,  true, false, false, false>,
    < 138937, [   118,  -662,  -662,  -358,  -214,  -214,   214,   214,   214,   214,   662,   662,   662,   662,   742,   742 ], <   1003,  1>, <  18341,  1>, false,  true, false, false>,
    < 138937, [  -118,  -742,  -742,  -662,  -662,  -662,  -662,  -662,  -662,  -358,  -214,  -214,  -214,  -214,  -214,  -214 ], <   1003, -1>, <  18341, -1>, false,  true, false, false>,
    < 138977, [  -414,  -542,  -542,  -286,  -222,  -222,  -222,  -222,  -222,  -222,   546,   546,   546,   546,   546,   546 ], <  10121,  1>, <  14572,  1>, false,  true, false, false>,
    < 138977, [  -546,  -414,  -414,  -286,  -222,  -222,   222,   222,   222,   222,   414,   414,   414,   414,   542,   542 ], <   1899, -1>, <   6893, -1>, false,  true, false, false>,
    < 138977, [   414,  -546,  -546,  -546,  -546,  -286,  -222,  -222,   222,   222,   222,   222,   542,   542,   546,   546 ], <  10121, -1>, <  14572, -1>, false,  true, false, false>,
    < 138977, [   546,  -542,  -542,  -414,  -414,  -414,  -414,  -414,  -414,  -286,  -222,  -222,  -222,  -222,  -222,  -222 ], <   1899,  1>, <   6893,  1>, false,  true, false, false>,
    < 139241, [  -310,  -742,  -742,  -550,  -550,  -550,  -550,  -486,  -486,    42,   250,   250,   250,   250,   618,   618 ], <   3117,  1>, <  24879,  1>, false, false, false, false>,
    < 139241, [   310,  -618,  -618,  -550,  -550,  -250,  -250,    42,   250,   250,   486,   486,   550,   550,   742,   742 ], <   3117, -1>, <  24879, -1>, false, false, false, false>,
    < 139297, [  -158,  -158,   -14,   -14,   -14,   -14,   -14,   -14,   178,   178,   178,   178,   178,   178,   738,   738 ], <   2267,  1>, <   6271,  1>, false,  true, false, false>,
    < 139297, [   158,  -738,  -738,  -178,  -178,  -178,  -178,  -158,   -14,   -14,    14,    14,    14,    14,   178,   178 ], <   2267, -1>, <   6271, -1>, false,  true, false, false>,
    < 139297, [  -270,  -382,  -382,  -382,  -382,  -270,  -270,  -222,  -110,  -110,  -110,  -110,   642,   642,   738,   738 ], <    233,  1>, <   4811,  1>,  true, false, false, false>,
    < 139297, [   270,  -738,  -738,  -642,  -642,  -382,  -382,  -222,  -110,  -110,   110,   110,   270,   270,   382,   382 ], <    233, -1>, <   4811, -1>,  true, false, false, false>,
    < 139393, [  -502,  -362,  -362,  -362,  -362,  -218,  -218,  -218,  -218,  -126,  -126,   218,   218,   362,   362,   466 ], <   1036, -1>, <  14931, -1>, false,  true, false, false>,
    < 139393, [   502,  -362,  -362,  -362,  -362,  -218,  -218,  -218,  -218,   126,   126,   218,   218,   362,   362,   466 ], <   1036,  1>, <  14931,  1>, false,  true, false, false>,
    < 139409, [   110,  -402,  -402,  -238,   -18,   -18,    18,    18,   110,   110,   110,   110,   402,   402,   494,   494 ], <   3311, -1>, <   6406, -1>,  true, false, false, false>,
    < 139409, [  -110,  -494,  -494,  -238,  -110,  -110,  -110,  -110,    18,    18,    18,    18,   402,   402,   402,   402 ], <   3311,  1>, <   6406,  1>,  true, false, false, false>,
    < 139537, [  -290,  -722,  -722,  -382,  -382,  -322,  -322,  -322,  -322,   322,   322,   382,   382,   382,   382,   434 ], <    121,  1>, <  33692,  1>, false,  true, false, false>,
    < 139537, [   290,  -382,  -382,  -382,  -382,  -382,  -382,   322,   322,   322,   322,   322,   322,   434,   722,   722 ], <    121, -1>, <  33692, -1>, false,  true, false, false>,
    < 139589, [  -282,  -426,  -282,  -282,  -270,  -270,  -270,  -270,  -186,  -186,  -150,  -150,  -150,  -150,   734,   734 ], <   8418, -1>, <  23666,  1>,  true, false, false, false>,
    < 139589, [   282,  -734,  -734,  -426,  -270,  -270,  -150,  -150,   150,   150,   186,   186,   270,   270,   282,   282 ], <   8418,  1>, <  23666, -1>,  true, false, false, false>,
    < 139697, [   450,  -718,  -718,  -654,  -462,  -462,   -78,   -78,   -78,   -78,   258,   258,   258,   258,   450,   450 ], <   6712,  1>, <  13689,  1>,  true, false, false, false>,
    < 139697, [  -450,  -654,  -450,  -450,  -258,  -258,   -78,   -78,    78,    78,   258,   258,   462,   462,   718,   718 ], <   6712, -1>, <  13689, -1>,  true, false, false, false>,
    < 139721, [    -6,  -438,  -118,  -118,  -118,  -118,  -118,  -118,   170,   170,   442,   442,   442,   442,   442,   442 ], <   1008,  1>, <  33659,  1>, false,  true, false, false>,
    < 139721, [     6,  -442,  -442,  -442,  -442,  -438,  -170,  -170,  -118,  -118,   118,   118,   118,   118,   442,   442 ], <   1008, -1>, <  33659, -1>, false,  true, false, false>,
    < 139729, [   310,  -310,  -310,  -230,  -230,   230,   230,   230,   230,   310,   310,   310,   310,   446,   446,   482 ], <   8113,  1>, <  36109,  1>,  true,  true,  true, false>,
    < 139729, [  -310,  -446,  -446,  -310,  -310,  -230,  -230,   230,   230,   230,   230,   310,   310,   310,   310,   482 ], <   8113, -1>, <  36109, -1>,  true,  true,  true, false>,
    < 139901, [   414,   -90,   -90,   -10,   -10,   210,   210,   210,   210,   414,   414,   418,   418,   418,   418,   478 ], <   1926,  1>, <  25339, -1>,  true, false, false, false>,
    < 139901, [  -414,  -418,  -418,  -414,  -414,  -210,  -210,    10,    10,    90,    90,   210,   210,   418,   418,   478 ], <   1926, -1>, <  25339,  1>,  true, false, false, false>,
    < 140009, [  -146,  -654,  -654,  -466,  -466,  -370,  -370,  -146,  -146,    90,   370,   370,   654,   654,   694,   694 ], <  22397,  1>, <  35262,  1>,  true, false, false, false>,
    < 140009, [   146,  -694,  -694,  -370,  -370,  -370,  -370,    90,   146,   146,   466,   466,   654,   654,   654,   654 ], <  22397, -1>, <  35262, -1>,  true, false, false, false>,
    < 140057, [   498,  -498,  -498,  -498,  -498,   -50,   -50,   -50,   -50,    50,    50,   458,   458,   498,   498,   586 ], <    215, -1>, <  47124, -1>,  true,  true,  true, false>,
    < 140057, [  -498,  -498,  -498,  -498,  -498,  -458,  -458,   -50,   -50,   -50,   -50,    50,    50,   498,   498,   586 ], <    215,  1>, <  47124,  1>,  true,  true,  true, false>,
    < 140249, [   290,  -290,  -290,  -290,  -290,  -258,  -258,  -258,  -258,   258,   258,   290,   290,   314,   314,   458 ], <   9067, -1>, <  11748, -1>,  true,  true,  true, false>,
    < 140249, [  -390,  -678,  -678,  -166,  -166,    58,    58,    58,    58,    90,   282,   282,   282,   282,   314,   314 ], <  16182,  1>, <  21171,  1>, false, false, false, false>,
    < 140249, [  -290,  -314,  -314,  -290,  -290,  -290,  -290,  -258,  -258,  -258,  -258,   258,   258,   290,   290,   458 ], <   9067,  1>, <  11748,  1>,  true,  true,  true, false>,
    < 140249, [   390,  -314,  -314,  -282,  -282,   -58,   -58,    58,    58,    90,   166,   166,   282,   282,   678,   678 ], <  16182, -1>, <  21171, -1>, false, false, false, false>,
    < 140321, [  -354,  -722,  -722,  -402,  -402,  -366,  -366,  -354,  -354,  -158,   366,   366,   398,   398,   402,   402 ], <  20719, -1>, <  36058, -1>,  true, false, false, false>,
    < 140321, [   354,  -398,  -398,  -366,  -366,  -366,  -366,  -158,   354,   354,   402,   402,   402,   402,   722,   722 ], <  20719,  1>, <  36058,  1>,  true, false, false, false>,
    < 140333, [  -318,  -570,  -570,  -454,  -454,  -402,  -402,  -322,   114,   114,   386,   386,   402,   402,   570,   570 ], <    454,  1>, <  10595,  1>, false, false, false, false>,
    < 140333, [   318,  -386,  -386,  -322,  -114,  -114,   402,   402,   402,   402,   454,   454,   570,   570,   570,   570 ], <    454, -1>, <  10595, -1>, false, false, false, false>,
    < 140473, [     6,  -666,  -666,  -666,  -666,  -394,  -394,  -374,  -374,     6,     6,   186,   374,   374,   394,   394 ], <   2334, -1>, <   8390, -1>,  true, false, false, false>,
    < 140473, [    -6,  -374,  -374,  -374,  -374,    -6,    -6,   186,   394,   394,   394,   394,   666,   666,   666,   666 ], <   2334,  1>, <   8390,  1>,  true, false, false, false>,
    < 140521, [    50,  -678,  -678,  -422,  -122,  -122,  -122,  -122,   -62,   -62,    50,    50,   310,   310,   310,   310 ], <    887, -1>, <  13352, -1>,  true, false, false, false>,
    < 140521, [   -50,  -422,  -310,  -310,  -122,  -122,   -50,   -50,    62,    62,   122,   122,   310,   310,   678,   678 ], <    887,  1>, <  13352,  1>,  true, false, false, false>,
    < 140533, [  -566,  -494,  -494,  -134,  -134,   -22,   -22,    22,    22,    22,   134,   134,   354,   354,   618,   618 ], <  11587, -1>, <  21592,  1>, false, false, false, false>,
    < 140533, [   566,  -618,  -618,  -354,  -354,  -134,  -134,  -134,  -134,   -22,   -22,   -22,   -22,    22,   494,   494 ], <  11587,  1>, <  21592, -1>, false, false, false, false>,
    < 140617, [   286,  -682,  -682,  -522,  -522,  -522,  -522,  -358,  -122,  -122,  -122,  -122,   122,   122,   522,   522 ], <   1204, -1>, <   2623, -1>, false,  true, false, false>,
    < 140617, [  -286,  -522,  -522,  -522,  -522,  -358,  -122,  -122,  -122,  -122,   122,   122,   522,   522,   682,   682 ], <   1204,  1>, <   2623,  1>, false,  true, false, false>,
    < 140689, [   110,  -686,  -334,  -334,   -18,   -18,    18,    18,   110,   110,   142,   142,   334,   334,   750,   750 ], <   4545,  1>, <  16187, -1>,  true, false, false, false>,
    < 140689, [  -110,  -750,  -750,  -686,  -334,  -334,  -334,  -334,  -142,  -142,  -110,  -110,    18,    18,    18,    18 ], <   4545, -1>, <  16187,  1>,  true, false, false, false>,
    < 140977, [   -34,  -462,  -362,  -362,   -38,   -38,   -34,   -34,    38,    38,   110,   110,   362,   362,   462,   462 ], <    945, -1>, <  14027, -1>,  true, false, false, false>,
    < 140977, [    34,  -462,  -462,  -462,  -110,  -110,   -38,   -38,   -38,   -38,    34,    34,   362,   362,   362,   362 ], <    945,  1>, <  14027,  1>,  true, false, false, false>,
    < 141073, [    46,  -606,  -606,  -274,  -274,   -34,   -34,    34,    34,    46,    46,   366,   366,   530,   606,   606 ], <   8019, -1>, <   8114, -1>,  true, false, false, false>,
    < 141073, [   -46,  -606,  -606,  -606,  -606,  -366,  -366,   -46,   -46,    34,    34,    34,    34,   274,   274,   530 ], <   8019,  1>, <   8114,  1>,  true, false, false, false>,
    < 141121, [    66,     2,     2,    66,    66,    66,   146,   146,   146,   146,   146,   146,   146,   146,   578,   578 ], <   6272,  1>, <  13203,  1>,  true, false, false, false>,
    < 141121, [   -66,  -578,  -578,  -146,  -146,  -146,  -146,   -66,   -66,    -2,    -2,    66,   146,   146,   146,   146 ], <   6272, -1>, <  13203, -1>,  true, false, false, false>,
    < 141209, [   294,  -426,  -426,  -394,  -394,  -214,  -214,   -74,   -74,   154,   214,   214,   294,   294,   426,   426 ], <   7518, -1>, <  11607, -1>,  true, false, false, false>,
    < 141209, [  -294,  -294,  -294,  -214,  -214,  -214,  -214,    74,    74,   154,   394,   394,   426,   426,   426,   426 ], <   7518,  1>, <  11607,  1>,  true, false, false, false>,
    < 141233, [   126,  -626,  -626,  -406,  -406,  -126,  -126,  -126,   126,   126,   126,   126,   390,   390,   406,   406 ], <   9561,  1>, <  38688,  1>,  true, false, false, false>,
    < 141233, [  -126,  -406,  -406,  -406,  -406,  -390,  -390,  -126,  -126,  -126,  -126,  -126,  -126,  -126,   626,   626 ], <   9561, -1>, <  38688, -1>,  true, false, false, false>,
    < 141629, [  -450,  -746,  -746,  -506,  -506,  -450,  -450,    66,    66,    66,    66,   158,   690,   690,   690,   690 ], <   1120, -1>, <   8086,  1>,  true, false, false, false>,
    < 141629, [   450,  -690,  -690,   -66,   -66,    66,    66,   158,   450,   450,   506,   506,   690,   690,   746,   746 ], <   1120,  1>, <   8086, -1>,  true, false, false, false>,
    < 141637, [   422,  -738,  -738,  -278,  -278,  -278,  -278,  -266,    22,    22,   422,   422,   578,   578,   578,   578 ], <   5099, -1>, <  15467, -1>,  true, false, false, false>,
    < 141637, [  -422,  -578,  -578,  -422,  -422,  -278,  -278,  -266,   -22,   -22,   278,   278,   578,   578,   738,   738 ], <   5099,  1>, <  15467,  1>,  true, false, false, false>,
    < 141649, [  -274,  -558,  -274,  -274,  -274,  -274,  -110,  -110,   110,   110,   110,   110,   274,   274,   750,   750 ], <   5918, -1>, <  28771,  1>, false,  true, false, false>,
    < 141649, [  -174,  -750,  -750,  -174,  -174,  -174,   -46,   -46,    98,    98,    98,    98,    98,    98,    98,    98 ], <   5965,  1>, <  15712,  1>,  true, false, false, false>,
    < 141649, [   174,  -174,   -98,   -98,   -98,   -98,    46,    46,    98,    98,    98,    98,   174,   174,   750,   750 ], <   5965, -1>, <  15712, -1>,  true, false, false, false>,
    < 141649, [   274,  -750,  -750,  -558,  -110,  -110,  -110,  -110,  -110,  -110,   274,   274,   274,   274,   274,   274 ], <   5918,  1>, <  28771, -1>, false,  true, false, false>,
    < 141697, [  -150,  -702,  -702,  -262,  -262,  -214,  -214,  -174,   214,   214,   214,   214,   262,   262,   262,   262 ], <  12470, -1>, <  15938, -1>, false,  true, false, false>,
    < 141697, [   150,  -262,  -262,  -214,  -214,  -174,   214,   214,   214,   214,   262,   262,   262,   262,   702,   702 ], <  12470,  1>, <  15938,  1>, false,  true, false, false>,
    < 141697, [  -338,  -418,  -418,  -338,  -338,  -290,  -290,  -178,  -178,     2,   178,   178,   290,   290,   702,   702 ], <  27136, -1>, <  27733, -1>,  true, false, false, false>,
    < 141697, [   338,  -702,  -702,     2,   178,   178,   178,   178,   290,   290,   290,   290,   338,   338,   418,   418 ], <  27136,  1>, <  27733,  1>,  true, false, false, false>,
    < 141769, [  -262,  -726,  -726,  -262,  -262,   298,   362,   362,   362,   362,   410,   410,   410,   410,   410,   410 ], <  10506,  1>, <  28738,  1>,  true, false, false, false>,
    < 141769, [   334,  -582,  -334,  -334,  -114,  -114,  -114,  -114,   114,   114,   334,   334,   334,   334,   726,   726 ], <    776,  1>, <  11307,  1>, false,  true, false, false>,
    < 141769, [  -334,  -726,  -726,  -582,  -334,  -334,  -114,  -114,  -114,  -114,   114,   114,   334,   334,   334,   334 ], <    776, -1>, <  11307, -1>, false,  true, false, false>,
    < 141769, [   262,  -410,  -410,  -410,  -410,  -362,  -362,   262,   262,   298,   362,   362,   410,   410,   726,   726 ], <  10506, -1>, <  28738, -1>,  true, false, false, false>,
    < 141793, [    94,  -674,  -674,  -414,  -290,  -290,  -290,  -290,   -94,   -94,    94,    94,    94,    94,   290,   290 ], <  11377,  1>, <  19308, -1>, false,  true, false, false>,
    < 141793, [  -370,  -674,  -674,  -370,  -370,   -74,   -74,   -62,   -62,    62,    62,    74,    74,   498,   566,   566 ], <  15046,  1>, <  17291,  1>,  true, false, false, false>,
    < 141793, [   370,  -566,  -566,   -62,   -62,   -62,   -62,    74,    74,    74,    74,   370,   370,   498,   674,   674 ], <  15046, -1>, <  17291, -1>,  true, false, false, false>,
    < 141793, [   -94,  -414,   -94,   -94,   -94,   -94,   -94,   -94,   290,   290,   290,   290,   290,   290,   674,   674 ], <  11377, -1>, <  19308,  1>, false,  true, false, false>,
    < 142297, [    18,  -278,  -278,  -218,  -218,  -218,  -218,  -214,  -198,  -198,   218,   218,   278,   278,   278,   278 ], <   2932,  1>, <   3659,  1>, false,  true, false, false>,
    < 142297, [   -18,  -278,  -278,  -218,  -218,  -218,  -218,  -214,   198,   198,   218,   218,   278,   278,   278,   278 ], <   2932, -1>, <   3659, -1>, false,  true, false, false>,
    < 142733, [  -558,  -654,  -654,  -558,  -558,  -454,  -454,  -194,  -194,    46,   170,   170,   194,   194,   654,   654 ], <   6859,  1>, <  22509,  1>,  true, false, false, false>,
    < 142733, [   558,  -654,  -654,  -654,  -654,  -170,  -170,    46,   194,   194,   194,   194,   454,   454,   558,   558 ], <   6859, -1>, <  22509, -1>,  true, false, false, false>,
    < 142841, [   378,  -662,  -662,  -662,  -662,  -470,  -470,  -198,  -198,  -150,  -150,   250,   618,   618,   618,   618 ], <   8885,  1>, <  19061,  1>, false, false, false, false>,
    < 142841, [  -378,  -662,  -662,  -618,  -618,   150,   150,   198,   198,   250,   470,   470,   618,   618,   662,   662 ], <   8885, -1>, <  19061, -1>, false, false, false, false>,
    < 142873, [  -186,  -374,  -374,  -346,  -346,   -54,   -54,    54,    54,   134,   134,   154,   374,   374,   422,   422 ], <  10879,  1>, <  19489,  1>, false, false, false, false>,
    < 142873, [   186,  -422,  -422,  -374,  -374,  -374,  -374,  -134,  -134,   -54,   -54,   -54,   -54,   154,   346,   346 ], <  10879, -1>, <  19489, -1>, false, false, false, false>
*]>;




data18 := <[ 282, 238, 44, 148, 96, 14, 0, 10 ], [*
    < 249377, [    18,  -302,  -302,  -294,  -294,  -294,  -294,  -246,  -246,  -238,    18,    18,   482,   482,   482,   482 ], <  24387, -1>, <  40569, -1>,  true, false, false, false>,
    < 249377, [   -18,  -482,  -482,  -294,  -294,  -238,   -18,   -18,   246,   246,   294,   294,   302,   302,   482,   482 ], <  24387,  1>, <  40569,  1>,  true, false, false, false>,
    < 249433, [   766,  -954,  -954,  -670,  -670,  -194,  -194,  -194,  -194,   138,   194,   194,   670,   670,   670,   670 ], <   5639,  1>, <  18789,  1>, false,  true, false, false>,
    < 249433, [  -766,  -670,  -670,  -194,  -194,  -194,  -194,   138,   194,   194,   670,   670,   670,   670,   954,   954 ], <   5639, -1>, <  18789, -1>, false,  true, false, false>,
    < 249437, [   162,  -662,  -662,  -614,  -614,  -530,  -498,  -498,  -446,  -446,   162,   162,   498,   498,   614,   614 ], <  11568,  1>, <  28896, -1>,  true, false, false, false>,
    < 249437, [  -162,  -614,  -614,  -614,  -614,  -530,  -162,  -162,   446,   446,   498,   498,   498,   498,   662,   662 ], <  11568, -1>, <  28896,  1>,  true, false, false, false>,
    < 249497, [  -330,  -590,  -590,  -162,  -162,   -42,   -42,   118,   118,   162,   162,   218,   590,   590,   662,   662 ], <  10400, -1>, <  17047, -1>, false, false, false, false>,
    < 249497, [   330,  -662,  -662,  -590,  -590,  -590,  -590,  -118,  -118,    42,    42,   162,   162,   162,   162,   218 ], <  10400,  1>, <  17047,  1>, false, false, false, false>,
    < 249521, [  -270,  -910,  -910,  -910,  -910,  -750,  -414,  -414,  -414,  -414,  -270,  -270,   370,   370,   610,   610 ], <  25883, -1>, <  77315,  1>,  true, false, false, false>,
    < 249521, [   270,  -910,  -910,  -750,  -610,  -610,  -414,  -414,  -370,  -370,   270,   270,   414,   414,   910,   910 ], <  25883,  1>, <  77315, -1>,  true, false, false, false>,
    < 250073, [   930,  -886,  -886,  -714,  -714,  -714,  -714,  -410,  -410,  -410,  -410,   410,   410,   554,   714,   714 ], <  24150,  1>, <  28651,  1>, false,  true, false, false>,
    < 250073, [  -930,  -714,  -714,  -714,  -714,  -410,  -410,  -410,  -410,   410,   410,   554,   714,   714,   886,   886 ], <  24150, -1>, <  28651, -1>, false,  true, false, false>,
    < 250169, [   174,  -886,  -618,  -618,  -618,  -618,  -262,  -262,   -26,   -26,   262,   262,   262,   262,   618,   618 ], <  20262, -1>, <  29304, -1>, false,  true, false, false>,
    < 250169, [  -174,  -886,  -618,  -618,  -618,  -618,  -262,  -262,    26,    26,   262,   262,   262,   262,   618,   618 ], <  20262,  1>, <  29304,  1>, false,  true, false, false>,
    < 250409, [  -102,  -246,  -246,  -246,  -246,  -246,  -246,   330,   394,   394,   746,   746,   746,   746,   746,   746 ], <  34814, -1>, <  40339, -1>, false,  true, false, false>,
    < 250409, [   102,  -746,  -746,  -746,  -746,  -394,  -394,  -246,  -246,   246,   246,   246,   246,   330,   746,   746 ], <  34814,  1>, <  40339,  1>, false,  true, false, false>,
    < 250673, [  -654,  -654,  -654,  -606,  -342,  -342,  -334,  -334,   122,   122,   122,   122,   642,   642,   642,   642 ], <   5952, -1>, <  10342, -1>,  true, false, false, false>,
    < 250673, [   654,  -642,  -642,  -606,  -122,  -122,   122,   122,   334,   334,   342,   342,   642,   642,   654,   654 ], <   5952,  1>, <  10342,  1>,  true, false, false, false>,
    < 250709, [   458,  -746,  -234,  -234,  -206,  -206,  -138,  -138,   138,   138,   234,   234,   458,   458,   786,   786 ], <  18500,  1>, <  24505, -1>,  true, false, false, false>,
    < 250709, [  -458,  -786,  -786,  -746,  -458,  -458,   138,   138,   138,   138,   206,   206,   234,   234,   234,   234 ], <  18500, -1>, <  24505,  1>,  true, false, false, false>,
    < 250969, [   490,  -382,  -382,  -382,  -382,   -38,   210,   210,   210,   210,   474,   474,   490,   490,   570,   570 ], <  24143,  1>, <  35676,  1>,  true, false, false, false>,
    < 250969, [  -490,  -570,  -570,  -490,  -490,  -474,  -474,  -382,  -382,  -210,  -210,   -38,   210,   210,   382,   382 ], <  24143, -1>, <  35676, -1>,  true, false, false, false>,
    < 251033, [  -630,  -486,  -486,  -486,  -486,  -486,  -486,  -182,  -182,  -182,  -182,  -182,  -182,    26,   634,   634 ], <   8640,  1>, <  35762,  1>, false,  true, false, false>,
    < 251033, [   630,  -634,  -634,  -486,  -486,  -182,  -182,    26,   182,   182,   182,   182,   486,   486,   486,   486 ], <   8640, -1>, <  35762, -1>, false,  true, false, false>,
    < 251057, [  -402,  -590,  -590,  -562,  -562,  -562,  -562,  -270,   142,   142,   562,   562,   590,   590,   590,   590 ], <  35590, -1>, <  46705, -1>, false,  true, false, false>,
    < 251057, [  -318,  -318,  -318,  -318,  -318,  -318,  -318,  -142,  -142,   370,   562,   562,   562,   562,   562,   562 ], <  54885,  1>, <  68872,  1>,  true,  true,  true, false>,
    < 251057, [   318,  -562,  -562,  -562,  -562,  -318,  -318,   142,   142,   318,   318,   318,   318,   370,   562,   562 ], <  54885, -1>, <  68872, -1>,  true,  true,  true, false>,
    < 251057, [   402,  -590,  -590,  -590,  -590,  -590,  -590,  -270,  -142,  -142,   562,   562,   562,   562,   562,   562 ], <  35590,  1>, <  46705,  1>, false,  true, false, false>,
    < 251297, [  -642,  -206,  -206,   -78,   -78,    78,    78,    78,    78,   162,   206,   206,   206,   206,   862,   862 ], <   7591, -1>, <  78625, -1>, false,  true, false, false>,
    < 251297, [   642,  -862,  -862,  -206,  -206,  -206,  -206,  -206,  -206,   -78,   -78,   -78,   -78,   -78,   -78,   162 ], <   7591,  1>, <  78625,  1>, false,  true, false, false>,
    < 251513, [   786,  -566,  -566,  -294,  -294,   294,   294,   294,   294,   458,   566,   566,   566,   566,   986,   986 ], <   6063,  1>, <   7264,  1>, false,  true, false, false>,
    < 251513, [  -786,  -986,  -986,  -566,  -566,  -294,  -294,   294,   294,   294,   294,   458,   566,   566,   566,   566 ], <   6063, -1>, <   7264, -1>, false,  true, false, false>,
    < 251737, [   194,  -838,  -838,  -334,  -334,  -182,  -130,  -130,  -130,  -130,   -46,   -46,   350,   350,   350,   350 ], <  36373, -1>, <  51315, -1>, false, false, false, false>,
    < 251737, [  -194,  -350,  -350,  -182,  -130,  -130,    46,    46,   130,   130,   334,   334,   350,   350,   838,   838 ], <  36373,  1>, <  51315,  1>, false, false, false, false>,
    < 251857, [   794,  -514,  -514,  -514,  -514,  -318,  -318,  -158,  -158,   158,   158,   158,   158,   450,   514,   514 ], <   4610,  1>, <  11006,  1>, false,  true, false, false>,
    < 251857, [  -794,  -514,  -514,  -514,  -514,  -158,  -158,   158,   158,   158,   158,   318,   318,   450,   514,   514 ], <   4610, -1>, <  11006, -1>, false,  true, false, false>,
    < 252193, [  -370,  -994,  -994,  -478,  -370,  -370,  -354,  -354,  -142,  -142,   126,   126,   142,   142,   354,   354 ], <   6823, -1>, <  13618, -1>,  true, false, false, false>,
    < 252193, [   370,  -478,  -142,  -142,  -142,  -142,  -126,  -126,   354,   354,   354,   354,   370,   370,   994,   994 ], <   6823,  1>, <  13618,  1>,  true, false, false, false>,
    < 252233, [   590,  -438,  -438,   -38,   -38,    38,    38,   438,   438,   454,   454,   590,   590,   606,   606,   826 ], <  10950,  1>, <  16838,  1>,  true, false, false, false>,
    < 252233, [  -590,  -606,  -606,  -590,  -590,  -454,  -454,    38,    38,    38,    38,   438,   438,   438,   438,   826 ], <  10950, -1>, <  16838, -1>,  true, false, false, false>,
    < 252313, [   414,  -806,  -806,  -586,  -586,  -406,  -406,  -214,   406,   406,   406,   406,   806,   806,   806,   806 ], <    212, -1>, <  34618, -1>, false,  true, false, false>,
    < 252313, [  -414,  -806,  -806,  -406,  -406,  -214,   406,   406,   406,   406,   586,   586,   806,   806,   806,   806 ], <    212,  1>, <  34618,  1>, false,  true, false, false>,
    < 252457, [  -262,  -550,  -550,  -550,  -550,  -422,  -422,   -86,   -86,   -86,   -86,   298,   602,   602,   730,   730 ], <  29865,  1>, <  42930, -1>, false, false,  true, false>,
    < 252457, [   262,  -730,  -730,  -602,  -602,  -550,  -550,   -86,   -86,    86,    86,   298,   422,   422,   550,   550 ], <  29865, -1>, <  42930,  1>, false, false,  true, false>,
    < 252457, [    86,  -730,  -730,  -602,  -602,    86,    86,   298,   422,   422,   550,   550,   602,   602,   730,   730 ], <   8112, -1>, <  15699, -1>,  true, false, false, false>,
    < 252457, [   -86,  -550,  -550,  -422,  -422,   -86,   -86,   298,   602,   602,   602,   602,   730,   730,   730,   730 ], <   8112,  1>, <  15699,  1>,  true, false, false, false>,
    < 253049, [  -518,  -518,  -518,  -486,  -486,  -486,  -486,  -454,  -454,  -390,  -390,  -390,  -390,   570,   986,   986 ], <  32984,  1>, <  52765,  1>,  true, false, false, false>,
    < 253049, [   518,  -986,  -986,  -486,  -486,  -390,  -390,   390,   390,   454,   454,   486,   486,   518,   518,   570 ], <  32984, -1>, <  52765, -1>,  true, false, false, false>,
    < 253081, [   650,    34,    34,    34,    34,   154,   306,   306,   306,   306,   650,   650,   650,   650,   746,   746 ], <  31978,  1>, <  61021,  1>,  true, false, false, false>,
    < 253081, [  -650,  -746,  -746,  -650,  -650,  -650,  -650,  -306,  -306,   -34,   -34,    34,    34,   154,   306,   306 ], <  31978, -1>, <  61021, -1>,  true, false, false, false>,
    < 253273, [  -122,  -154,  -154,  -122,  -122,  -122,  -122,    54,    54,   122,   122,   154,   154,   246,   246,   474 ], <   6267, -1>, <  21692, -1>,  true, false, false, false>,
    < 253273, [   122,  -246,  -246,   -54,   -54,   122,   122,   122,   122,   122,   122,   154,   154,   154,   154,   474 ], <   6267,  1>, <  21692,  1>,  true, false, false, false>,
    < 253481, [   278,  -506,  -506,   -38,   -38,   -22,    38,    38,   118,   118,   278,   278,   470,   470,   506,   506 ], <   9551, -1>, <  56399, -1>,  true, false, false, false>,
    < 253481, [  -278,  -470,  -470,  -278,  -278,  -118,  -118,   -38,   -38,   -38,   -38,   -22,   506,   506,   506,   506 ], <   9551,  1>, <  56399,  1>,  true, false, false, false>,
    < 253633, [   126,  -846,  -846,  -354,  -354,  -354,  -354,   -30,   354,   354,   846,   846,   846,   846,   894,   894 ], <  35151,  1>, <  40178,  1>, false,  true, false, false>,
    < 253633, [   226,  -894,  -894,  -286,  -286,  -286,  -286,  -286,  -286,   226,   226,   226,   226,   226,   226,   258 ], <  46287,  1>, <  57040,  1>,  true,  true,  true, false>,
    < 253633, [  -126,  -894,  -894,  -846,  -846,  -846,  -846,  -846,  -846,   -30,   354,   354,   354,   354,   354,   354 ], <  35151, -1>, <  40178, -1>, false,  true, false, false>,
    < 253633, [  -226,  -286,  -286,  -226,  -226,  -226,  -226,   226,   226,   258,   286,   286,   286,   286,   894,   894 ], <  46287, -1>, <  57040, -1>,  true,  true,  true, false>,
    < 253937, [  -498,  -642,  -642,  -510,  -510,  -498,  -498,  -178,  -178,   142,   142,   498,   510,   510,   642,   642 ], <  26862, -1>, <  31885, -1>,  true, false, false, false>,
    < 253937, [   498,  -510,  -510,  -510,  -510,  -142,  -142,   178,   178,   498,   498,   498,   642,   642,   642,   642 ], <  26862,  1>, <  31885,  1>,  true, false, false, false>,
    < 254161, [  -210,  -210,  -210,  -210,  -210,  -110,  -110,   110,   110,   110,   110,   210,   210,   430,   430,   978 ], <   3171, -1>, <  43820, -1>,  true, false, false, false>,
    < 254161, [   210,  -430,  -430,  -110,  -110,  -110,  -110,  -110,  -110,   210,   210,   210,   210,   210,   210,   978 ], <   3171,  1>, <  43820,  1>,  true, false, false, false>,
    < 254753, [   222,  -994,  -994,  -126,  -126,   -18,   -18,   -18,   -18,    18,    18,   126,   126,   126,   126,   834 ], <  14521,  1>, <  61731,  1>, false,  true, false, false>,
    < 254753, [  -222,  -126,  -126,  -126,  -126,  -126,  -126,    18,    18,    18,    18,    18,    18,   834,   994,   994 ], <  14521, -1>, <  61731, -1>, false,  true, false, false>,
    < 254773, [  -214, -1006, -1006,  -522,  -342,  -342,  -310,  -310,  -214,  -214,   310,   310,   342,   342,   690,   690 ], <  32559, -1>, <  56739, -1>,  true, false, false, false>,
    < 254773, [   214,  -690,  -690,  -522,  -342,  -342,  -342,  -342,  -310,  -310,  -310,  -310,   214,   214,  1006,  1006 ], <  32559,  1>, <  56739,  1>,  true, false, false, false>,
    < 254873, [   486,  -714,  -714,  -714,  -714,  -294,   -86,   -86,    86,    86,    86,    86,   646,   646,   714,   714 ], <   7881, -1>, <  42076,  1>, false,  true, false, false>,
    < 254873, [  -486,  -646,  -646,  -294,   -86,   -86,   -86,   -86,   -86,   -86,   714,   714,   714,   714,   714,   714 ], <   7881,  1>, <  42076, -1>, false,  true, false, false>,
    < 255173, [   246,  -486,  -486,  -486,  -486,  -186,   270,   270,   698,   698,   698,   698,   774,   774,   926,   926 ], <    500,  1>, <  26558,  1>, false, false, false, false>,
    < 255173, [  -246,  -926,  -926,  -774,  -774,  -698,  -698,  -486,  -486,  -270,  -270,  -186,   486,   486,   698,   698 ], <    500, -1>, <  26558, -1>, false, false, false, false>,
    < 255313, [  -286, -1006, -1006,    34,    34,    34,    34,    34,    34,   226,   226,   226,   226,   226,   226,   370 ], <  29454, -1>, <  53596, -1>, false,  true, false, false>,
    < 255313, [   286,  -226,  -226,  -226,  -226,   -34,   -34,   -34,   -34,    34,    34,   226,   226,   370,  1006,  1006 ], <  29454,  1>, <  53596,  1>, false,  true, false, false>,
    < 255313, [  -690,  -558,  -558,  -174,  -174,  -110,   174,   174,   174,   174,   558,   558,   558,   558,  1006,  1006 ], <  31477, -1>, <  46784, -1>, false,  true, false, false>,
    < 255313, [   690, -1006, -1006,  -558,  -558,  -558,  -558,  -558,  -558,  -174,  -174,  -174,  -174,  -174,  -174,  -110 ], <  31477,  1>, <  46784,  1>, false,  true, false, false>,
    < 255473, [  -386,  -994,  -994,  -698,  -698,  -654,  -654,  -606,  -438,  -438,  -386,  -386,   438,   438,   654,   654 ], <   5111,  1>, <  15648,  1>,  true, false, false, false>,
    < 255473, [   386,  -654,  -654,  -654,  -654,  -606,  -438,  -438,  -438,  -438,   386,   386,   698,   698,   994,   994 ], <   5111, -1>, <  15648, -1>,  true, false, false, false>,
    < 255641, [  -374,   282,   282,   282,   282,   282,   330,   330,   362,   362,   842,   842,   842,   842,   842,   842 ], <   2976,  1>, <  20349,  1>, false, false, false, false>,
    < 255641, [   374,  -842,  -842,  -842,  -842,  -362,  -362,  -330,  -330,  -282,  -282,   282,   282,   282,   842,   842 ], <   2976, -1>, <  20349, -1>, false, false, false, false>,
    < 256033, [   626,  -686,  -686,  -350,  -350,  -350,  -350,  -254,  -254,   162,   562,   562,   562,   562,   610,   610 ], <  17939,  1>, <  66793,  1>, false, false, false, false>,
    < 256033, [  -626,  -610,  -610,  -562,  -562,  -350,  -350,   162,   254,   254,   350,   350,   562,   562,   686,   686 ], <  17939, -1>, <  66793, -1>, false, false, false, false>,
    < 256057, [    10,  -998,  -998,    10,    10,   362,   362,   362,   362,   410,   634,   634,   634,   634,   714,   714 ], <  27605,  1>, <  34173,  1>,  true, false, false, false>,
    < 256057, [   -10,  -714,  -714,  -634,  -634,  -362,  -362,   -10,   -10,   362,   362,   410,   634,   634,   998,   998 ], <  27605, -1>, <  34173, -1>,  true, false, false, false>,
    < 256369, [  -878,  -878,  -878,  -878,  -734,  -734,  -342,  -342,  -342,  -342,  -342,  -342,  -342,  -342,  -270,  -270 ], <  18424,  1>, <  65385,  1>,  true, false, false, false>,
    < 256369, [   878,  -878,  -342,  -342,  -342,  -342,   270,   270,   342,   342,   342,   342,   734,   734,   878,   878 ], <  18424, -1>, <  65385, -1>,  true, false, false, false>,
    < 256441, [   178,  -830,  -830,  -598,   -30,   -30,    30,    30,    30,    30,   810,   810,   830,   830,   830,   830 ], <   8040, -1>, <  47229, -1>, false,  true, false, false>,
    < 256441, [  -178,  -830,  -830,  -810,  -810,  -598,   -30,   -30,    30,    30,    30,    30,   830,   830,   830,   830 ], <   8040,  1>, <  47229,  1>, false,  true, false, false>,
    < 256721, [  -414,  -622,  -622,  -350,  -350,  -350,  -350,  -350,  -350,  -110,  -110,   210,   210,   210,   210,   658 ], <  22663,  1>, <  27701,  1>, false, false, false, false>,
    < 256721, [   414,  -350,  -350,  -210,  -210,   110,   110,   210,   210,   350,   350,   350,   350,   622,   622,   658 ], <  22663, -1>, <  27701, -1>, false, false, false, false>,
    < 256721, [  -702,  -798,  -798,  -702,  -702,  -622,  -622,  -382,  -382,  -382,  -382,  -270,   114,   114,   114,   114 ], <   3611,  1>, <   4211,  1>,  true, false, false, false>,
    < 256721, [   702,  -382,  -382,  -270,  -114,  -114,   114,   114,   382,   382,   622,   622,   702,   702,   798,   798 ], <   3611, -1>, <   4211, -1>,  true, false, false, false>,
    < 256721, [   318,  -910,  -462,  -462,  -114,  -114,  -114,  -114,   114,   114,   462,   462,   462,   462,   622,   622 ], <   5643,  1>, <  60887,  1>, false,  true, false, false>,
    < 256721, [  -318,  -910,  -622,  -622,  -462,  -462,  -462,  -462,  -462,  -462,   114,   114,   114,   114,   114,   114 ], <   5643, -1>, <  60887, -1>, false,  true, false, false>,
    < 256813, [   558,  -670,  -670,  -670,  -670,  -666,  -666,  -526,  -526,  -526,  -526,   558,   558,   654,   726,   726 ], <  22559, -1>, <  30002,  1>,  true, false, false, false>,
    < 256813, [  -558,  -726,  -726,  -670,  -670,  -558,  -558,  -526,  -526,   526,   526,   654,   666,   666,   670,   670 ], <  22559,  1>, <  30002, -1>,  true, false, false, false>,
    < 257297, [  -322,  -898,  -898,  -546,  -546,  -494,  -342,  -342,  -322,  -322,    -6,    -6,     6,     6,   342,   342 ], <  34416, -1>, <  68079, -1>,  true, false, false, false>,
    < 257297, [   322,  -494,  -342,  -342,  -342,  -342,    -6,    -6,    -6,    -6,   322,   322,   546,   546,   898,   898 ], <  34416,  1>, <  68079,  1>,  true, false, false, false>,
    < 257353, [  -646,  -774,  -774,  -694,  -694,  -390,  -390,  -390,  -390,  -182,  -182,  -182,  -182,    74,    74,   202 ], <  23405,  1>, <  52301,  1>, false, false, false, false>,
    < 257353, [   646,  -390,  -390,  -182,  -182,   -74,   -74,   182,   182,   202,   390,   390,   694,   694,   774,   774 ], <  23405, -1>, <  52301, -1>, false, false, false, false>,
    < 257717, [  -522,  -522,  -522,  -438,  -438,  -438,  -438,   -82,   -82,   202,   202,   202,   202,   310,   494,   494 ], <   8046,  1>, <  24439, -1>,  true, false, false, false>,
    < 257717, [   522,  -494,  -494,  -438,  -438,  -202,  -202,    82,    82,   202,   202,   310,   438,   438,   522,   522 ], <   8046, -1>, <  24439,  1>,  true, false, false, false>,
    < 257857, [  -638,  -782,  -782,  -654,  -654,  -638,  -638,  -478,  -478,  -478,  -478,   322,   482,   482,   482,   482 ], <   1062,  1>, <  15607,  1>,  true, false, false, false>,
    < 257857, [   638,  -482,  -482,  -478,  -478,   322,   478,   478,   482,   482,   638,   638,   654,   654,   782,   782 ], <   1062, -1>, <  15607, -1>,  true, false, false, false>,
    < 257989, [  -550,  -758,  -758,  -550,  -550,  -394,  -298,  -298,  -194,  -194,   194,   194,   298,   298,   834,   834 ], <  41410,  1>, <  82547,  1>,  true, false, false, false>,
    < 257989, [   550,  -834,  -834,  -394,   194,   194,   194,   194,   298,   298,   298,   298,   550,   550,   758,   758 ], <  41410, -1>, <  82547, -1>,  true, false, false, false>,
    < 259169, [   222,  -690,  -690,  -414,  -290,  -290,   -78,   -78,    78,    78,   158,   158,   222,   222,   690,   690 ], <  17705, -1>, <  72573, -1>,  true, false, false, false>,
    < 259169, [  -222,  -414,  -222,  -222,  -158,  -158,   -78,   -78,   -78,   -78,   290,   290,   690,   690,   690,   690 ], <  17705,  1>, <  72573,  1>,  true, false, false, false>,
    < 260017, [   910,  -882,  -882,  -590,  -370,  -370,  -242,  -242,  -178,  -178,   178,   178,   370,   370,   910,   910 ], <  30611, -1>, <  65258, -1>,  true, false, false, false>,
    < 260017, [  -910,  -910,  -910,  -590,   178,   178,   178,   178,   242,   242,   370,   370,   370,   370,   882,   882 ], <  30611,  1>, <  65258,  1>,  true, false, false, false>,
    < 260201, [   198,  -858,  -858,  -858,  -858,  -230,  -230,  -202,  -202,   202,   230,   230,   230,   230,   858,   858 ], <  27409,  1>, <  60825,  1>, false,  true, false, false>,
    < 260201, [  -198,  -230,  -230,  -230,  -230,  -230,  -230,   202,   202,   202,   858,   858,   858,   858,   858,   858 ], <  27409, -1>, <  60825, -1>, false,  true, false, false>,
    < 260717, [   714,  -786,  -786,  -198,  -198,   -18,   198,   198,   306,   306,   538,   538,   738,   738,   786,   786 ], <   1052, -1>, <  38442,  1>, false, false, false, false>,
    < 260717, [  -714,  -786,  -786,  -786,  -786,  -738,  -738,  -538,  -538,  -306,  -306,   -18,   198,   198,   198,   198 ], <   1052,  1>, <  38442, -1>, false, false, false, false>,
    < 260753, [  -102, -1006, -1006,  -606,  -606,  -186,  -186,  -186,  -186,   -94,    70,    70,    70,    70,   514,   514 ], <  36037,  1>, <  42348,  1>, false, false, false, false>,
    < 260753, [   102,  -514,  -514,  -186,  -186,   -94,   -70,   -70,    70,    70,   186,   186,   606,   606,  1006,  1006 ], <  36037, -1>, <  42348, -1>, false, false, false, false>,
    < 260849, [   270,  -782,  -754,  -754,  -754,  -754,   270,   270,   654,   654,   754,   754,   754,   754,   910,   910 ], <  31672, -1>, <  49438, -1>,  true, false, false, false>,
    < 260849, [  -270,  -910,  -910,  -782,  -654,  -654,  -270,  -270,   754,   754,   754,   754,   754,   754,   754,   754 ], <  31672,  1>, <  49438,  1>,  true, false, false, false>,
    < 261329, [   294,  -846,  -846,  -802,  -802,  -462,  -462,   414,   414,   446,   446,   462,   462,   770,   846,   846 ], <   3173, -1>, <   7319, -1>, false, false, false, false>,
    < 261329, [   -30,  -606,  -606,  -510,  -510,  -510,  -510,  -446,  -446,  -414,  -414,   114,   114,   114,   114,   594 ], <  18903,  1>, <  21967,  1>, false, false, false, false>,
    < 261329, [  -294,  -446,  -446,  -414,  -414,   462,   462,   462,   462,   770,   802,   802,   846,   846,   846,   846 ], <   3173,  1>, <   7319,  1>, false, false, false, false>,
    < 261329, [    30,  -510,  -510,  -114,  -114,   114,   114,   414,   414,   446,   446,   510,   510,   594,   606,   606 ], <  18903, -1>, <  21967, -1>, false, false, false, false>,
    < 261433, [  -138,  -666,  -666,  -514,  -514,  -314,  -314,  -166,  -166,  -146,  -146,   -86,   146,   146,   166,   166 ], <  30110,  1>, <  30959,  1>, false, false, false, false>,
    < 261433, [   138,  -166,  -166,  -166,  -166,   -86,   146,   146,   146,   146,   314,   314,   514,   514,   666,   666 ], <  30110, -1>, <  30959, -1>, false, false, false, false>,
    < 261577, [  -178,  -938,  -938,  -242,  -242,  -242,  -242,  -146,  -146,  -146,  -146,    -6,   146,   146,   242,   242 ], <   2763,  1>, <  16088,  1>, false,  true, false, false>,
    < 261577, [   178,  -242,  -242,  -242,  -242,  -146,  -146,  -146,  -146,    -6,   146,   146,   242,   242,   938,   938 ], <   2763, -1>, <  16088, -1>, false,  true, false, false>,
    < 261673, [   426, -1014, -1014,  -150,   410,   410,   410,   410,   410,   410,   634,   634,   634,   634,   634,   634 ], <  11666, -1>, <  14586,  1>, false,  true, false, false>,
    < 261673, [  -426,  -634,  -634,  -634,  -634,  -410,  -410,  -410,  -410,  -150,   410,   410,   634,   634,  1014,  1014 ], <  11666,  1>, <  14586, -1>, false,  true, false, false>,
    < 261713, [   418,  -494,  -494,  -238,    98,    98,   338,   338,   594,   594,   594,   594,   738,   738,   738,   738 ], <  13102,  1>, <  19589,  1>, false, false,  true, false>,
    < 261713, [  -418,  -738,  -738,  -594,  -594,  -338,  -338,  -238,   -98,   -98,   494,   494,   594,   594,   738,   738 ], <  13102, -1>, <  19589, -1>, false, false,  true, false>,
    < 261713, [  -738,  -738,  -738,  -594,  -594,  -338,  -338,  -238,   -98,   -98,    98,    98,   338,   338,   494,   494 ], <  15102, -1>, <  19019, -1>,  true, false, false, false>,
    < 261713, [   738,  -494,  -494,  -238,    98,    98,    98,    98,   338,   338,   338,   338,   594,   594,   738,   738 ], <  15102,  1>, <  19019,  1>,  true, false, false, false>,
    < 261761, [  -786,  -786,  -786,  -574,  -450,  -450,   -82,   -82,    -2,    -2,    82,    82,   450,   450,   638,   638 ], <  12377, -1>, <  15059, -1>,  true, false, false, false>,
    < 261761, [  -126,  -638,  -638,  -126,  -126,  -126,  -126,  -126,  -126,  -126,  -126,  -126,  -126,  -126,  -126,   642 ], <   4318,  1>, <  67299,  1>, false,  true, false, false>,
    < 261761, [  -738,  -798,  -798,  -738,  -738,  -482,  -482,   194,   350,   350,   482,   482,   638,   638,   798,   798 ], <  21127, -1>, <  53837, -1>,  true, false, false, false>,
    < 261761, [   126,  -126,  -126,  -126,  -126,   126,   126,   126,   126,   126,   126,   126,   126,   638,   638,   642 ], <   4318, -1>, <  67299, -1>, false,  true, false, false>,
    < 261761, [   738,  -798,  -798,  -798,  -798,  -638,  -638,  -350,  -350,   194,   482,   482,   482,   482,   738,   738 ], <  21127,  1>, <  53837,  1>,  true, false, false, false>,
    < 261761, [   786,  -638,  -638,  -574,     2,     2,    82,    82,    82,    82,   450,   450,   450,   450,   786,   786 ], <  12377,  1>, <  15059,  1>,  true, false, false, false>,
    < 262193, [  -434,  -850,  -850,  -850,  -850,   -66,   -66,   -66,   -66,    14,    14,    66,    66,   274,   850,   850 ], <   6600,  1>, <  31596,  1>, false,  true, false, false>,
    < 262193, [   434,   -14,   -14,    66,    66,    66,    66,    66,    66,   274,   850,   850,   850,   850,   850,   850 ], <   6600, -1>, <  31596, -1>, false,  true, false, false>,
    < 262369, [   290,  -542,   -30,   -30,    34,    34,    34,    34,    34,    34,   162,   162,   162,   162,   162,   162 ], <   1452,  1>, <  32484,  1>, false,  true, false, false>,
    < 262369, [    34,  -670,  -670,  -670,  -670,  -670,  -670,   -30,   -30,   226,   290,   290,   290,   290,   290,   290 ], <  44371,  1>, < 100371,  1>, false,  true, false, false>,
    < 262369, [  -290,  -542,  -162,  -162,  -162,  -162,   -34,   -34,   -34,   -34,    30,    30,    34,    34,   162,   162 ], <   1452, -1>, <  32484, -1>, false,  true, false, false>,
    < 262369, [   -34,  -670,  -670,  -290,  -290,  -290,  -290,    30,    30,   226,   290,   290,   670,   670,   670,   670 ], <  44371, -1>, < 100371, -1>, false,  true, false, false>,
    < 262649, [   634,  -902,  -150,  -150,  -150,  -150,  -150,  -150,   234,   234,   234,   234,   234,   234,   986,   986 ], <  14496,  1>, <  81316, -1>, false,  true, false, false>,
    < 262649, [  -634,  -986,  -986,  -902,  -234,  -234,  -234,  -234,  -150,  -150,   150,   150,   150,   150,   234,   234 ], <  14496, -1>, <  81316,  1>, false,  true, false, false>,
    < 262937, [  -102,  -902,  -902,  -582,  -438,  -438,  -198,  -198,  -198,  -198,   -22,   -22,   -22,   -22,   282,   282 ], <  39928, -1>, <  77774,  1>, false, false, false, false>,
    < 262937, [   102,  -582,  -282,  -282,  -198,  -198,   -22,   -22,    22,    22,   198,   198,   438,   438,   902,   902 ], <  39928,  1>, <  77774, -1>, false, false, false, false>,
    < 263089, [   390,  -766,  -594,  -594,  -530,  -530,  -290,  -290,   390,   390,   530,   530,   594,   594,   774,   774 ], <  13938,  1>, <  46617,  1>,  true, false, false, false>,
    < 263089, [  -390,  -774,  -774,  -766,  -594,  -594,  -594,  -594,  -530,  -530,  -530,  -530,  -390,  -390,   290,   290 ], <  13938, -1>, <  46617, -1>,  true, false, false, false>,
    < 263129, [   846,  -490,  -490,  -490,  -490,  -474,  -474,  -474,  -474,   362,   454,   454,   474,   474,   490,   490 ], <   8733, -1>, <  66190, -1>, false,  true, false, false>,
    < 263129, [  -846,  -490,  -490,  -490,  -490,  -474,  -474,  -474,  -474,  -454,  -454,   362,   474,   474,   490,   490 ], <   8733,  1>, <  66190,  1>, false,  true, false, false>,
    < 263401, [  -590,  -998,  -998,  -602,  -602,  -602,  -602,  -202,  -202,  -202,  -202,   202,   202,   378,   602,   602 ], <   7481,  1>, <   8286,  1>, false,  true, false, false>,
    < 263401, [   590,  -602,  -602,  -602,  -602,  -202,  -202,  -202,  -202,   202,   202,   378,   602,   602,   998,   998 ], <   7481, -1>, <   8286, -1>, false,  true, false, false>,
    < 263437, [   242,  -338,  -338,  -302,  -302,  -242,    26,    26,   274,   274,   302,   302,   338,   338,  1018,  1018 ], <   1175,  1>, <  38961, -1>, false, false, false, false>,
    < 263437, [  -242, -1018, -1018,  -302,  -302,  -302,  -302,  -274,  -274,  -242,   -26,   -26,   338,   338,   338,   338 ], <   1175, -1>, <  38961,  1>, false, false, false, false>,
    < 263489, [   642,  -974,  -974,  -974,  -974,  -270,  -270,  -270,  -270,  -270,  -270,    66,   322,   322,  1010,  1010 ], <    251,  1>, <  18696,  1>, false, false, false, false>,
    < 263489, [  -642, -1010, -1010,  -974,  -974,  -322,  -322,  -270,  -270,    66,   270,   270,   270,   270,   974,   974 ], <    251, -1>, <  18696, -1>, false, false, false, false>,
    < 263521, [   190,  -686,  -322,  -322,  -250,  -250,   -90,   -90,   190,   190,   250,   250,   322,   322,   990,   990 ], <  51485,  1>, <  83835,  1>,  true, false, false, false>,
    < 263521, [  -190,  -990,  -990,  -686,  -190,  -190,    90,    90,   250,   250,   250,   250,   322,   322,   322,   322 ], <  51485, -1>, <  83835, -1>,  true, false, false, false>,
    < 263657, [  -830,  -830,  -830,  -114,  -114,  -114,  -114,    78,    78,    78,    78,   154,   258,   258,   602,   602 ], <  13735, -1>, <  28318, -1>,  true, false, false, false>,
    < 263657, [   830,  -602,  -602,  -258,  -258,  -114,  -114,   -78,   -78,    78,    78,   114,   114,   154,   830,   830 ], <  13735,  1>, <  28318,  1>,  true, false, false, false>,
    < 263881, [  -470,  -566,  -518,  -518,  -518,  -518,  -470,  -470,  -454,  -454,  -454,  -454,  -150,  -150,   810,   810 ], <   9800, -1>, <  11462,  1>,  true, false, false, false>,
    < 263881, [   470,  -810,  -810,  -566,  -518,  -518,  -454,  -454,   150,   150,   454,   454,   470,   470,   518,   518 ], <   9800,  1>, <  11462, -1>,  true, false, false, false>,
    < 264437, [  -918,  -786,  -786,  -782,  -782,  -182,  -182,  -130,  -130,   130,   130,   658,   658,   786,   786,   822 ], <   3057, -1>, <  51623, -1>, false, false, false, false>,
    < 264437, [   918,  -658,  -658,   130,   130,   130,   130,   182,   182,   782,   782,   786,   786,   786,   786,   822 ], <   3057,  1>, <  51623,  1>, false, false, false, false>,
    < 264769, [   466,  -110,  -110,  -110,  -110,   130,   130,   130,   130,   130,   386,   386,   466,   466,  1026,  1026 ], <  11637,  1>, <  42713,  1>,  true, false, false, false>,
    < 264769, [  -366,  -830,  -830,  -830,  -830,  -702,  -702,  -638,  -366,  -366,   914,   914,   914,   914,  1026,  1026 ], <   5157,  1>, <  23734,  1>,  true, false, false, false>,
    < 264769, [  -466, -1026, -1026,  -466,  -466,  -386,  -386,  -130,  -130,  -110,  -110,   110,   110,   130,   130,   130 ], <  11637, -1>, <  42713, -1>,  true, false, false, false>,
    < 264769, [   366, -1026, -1026,  -914,  -914,  -830,  -830,  -638,   366,   366,   702,   702,   830,   830,   914,   914 ], <   5157, -1>, <  23734, -1>,  true, false, false, false>,
    < 264829, [  -862,  -950,  -950,  -482,  -446,  -446,  -190,  -190,  -174,  -174,    90,    90,   174,   174,   446,   446 ], <   4783,  1>, <  42782, -1>, false, false, false, false>,
    < 264829, [   862,  -482,  -446,  -446,  -446,  -446,  -174,  -174,  -174,  -174,   -90,   -90,   190,   190,   950,   950 ], <   4783, -1>, <  42782,  1>, false, false, false, false>,
    < 264961, [    82,  -502,  -502,  -462,  -462,  -358,  -358,  -358,  -358,  -350,  -350,  -350,  -350,    50,    82,    82 ], <  23859, -1>, <  51384, -1>,  true, false, false, false>,
    < 264961, [   -82,  -358,  -358,  -350,  -350,   -82,   -82,    50,   350,   350,   358,   358,   462,   462,   502,   502 ], <  23859,  1>, <  51384,  1>,  true, false, false, false>,
    < 265021, [   354,  -962,  -962,  -822,  -822,  -770,  -770,  -246,  -246,   354,   354,   770,   770,   830,   962,   962 ], <  31218,  1>, <  46498, -1>,  true, false, false, false>,
    < 265021, [  -354,  -354,  -354,   246,   246,   770,   770,   770,   770,   822,   822,   830,   962,   962,   962,   962 ], <  31218, -1>, <  46498,  1>,  true, false, false, false>,
    < 265129, [   334,  -998,  -334,  -334,  -110,  -110,   110,   110,   110,   110,   246,   246,   334,   334,   334,   334 ], <  51676,  1>, <  82210,  1>,  true,  true,  true, false>,
    < 265129, [  -334,  -998,  -334,  -334,  -246,  -246,  -110,  -110,   110,   110,   110,   110,   334,   334,   334,   334 ], <  51676, -1>, <  82210, -1>,  true,  true,  true, false>,
    < 265157, [   -26,  -810,   -78,   -78,   -78,   -78,   -54,   -54,   -54,   -54,   -26,   -26,   -26,   -26,    62,    62 ], <  39924, -1>, <  58408, -1>,  true, false, false, false>,
    < 265157, [    26,  -810,   -78,   -78,   -62,   -62,   -54,   -54,    26,    26,    26,    26,    54,    54,    78,    78 ], <  39924,  1>, <  58408,  1>,  true, false, false, false>,
    < 265241, [   250, -1030, -1030,  -774,  -774,  -310,  -310,  -310,  -310,    10,    10,    10,    10,   154,   250,   250 ], <   6199,  1>, <  45280,  1>,  true, false, false, false>,
    < 265241, [  -250,  -310,  -310,  -250,  -250,   -10,   -10,    10,    10,   154,   310,   310,   774,   774,  1030,  1030 ], <   6199, -1>, <  45280, -1>,  true, false, false, false>,
    < 265513, [   418, -1014, -1014,  -186,  -186,  -186,  -186,  -106,  -106,  -106,  -106,   -14,   -14,    26,   418,   418 ], <  19924, -1>, <  20559, -1>,  true, false, false, false>,
    < 265513, [  -418,  -418,  -418,  -186,  -186,  -106,  -106,    14,    14,    26,   106,   106,   186,   186,  1014,  1014 ], <  19924,  1>, <  20559,  1>,  true, false, false, false>,
    < 265841, [   802,  -982,  -982,  -814,  -814,  -814,  -814,  -414,   578,   578,   618,   618,   618,   618,  1010,  1010 ], <   1323, -1>, <  45682, -1>, false, false, false, false>,
    < 265841, [  -802, -1010, -1010,  -814,  -814,  -618,  -618,  -578,  -578,  -414,   618,   618,   814,   814,   982,   982 ], <   1323,  1>, <  45682,  1>, false, false, false, false>,
    < 265873, [   422, -1026, -1026,  -142,  -142,  -126,   -78,   -78,    78,    78,    78,    78,   142,   142,   142,   142 ], <   9893, -1>, <  64230, -1>, false,  true, false, false>,
    < 265873, [  -422,  -142,  -142,  -126,   -78,   -78,    78,    78,    78,    78,   142,   142,   142,   142,  1026,  1026 ], <   9893,  1>, <  64230,  1>, false,  true, false, false>,
    < 266009, [  -290,  -530,  -530,  -530,  -530,   -78,   -78,    78,    78,    78,    78,   458,   530,   530,  1030,  1030 ], <  25171,  1>, <  36219,  1>, false,  true, false, false>,
    < 266009, [   290, -1030, -1030,  -530,  -530,  -530,  -530,   -78,   -78,    78,    78,    78,    78,   458,   530,   530 ], <  25171, -1>, <  36219, -1>, false,  true, false, false>,
    < 266269, [    34,  -658,  -658,  -438,  -438,    34,    34,    78,   426,   426,   438,   438,   498,   498,   658,   658 ], <     73, -1>, <  97967, -1>,  true, false, false, false>,
    < 266269, [   -34,  -498,  -498,  -438,  -438,  -438,  -438,  -426,  -426,   -34,   -34,    78,   658,   658,   658,   658 ], <     73,  1>, <  97967,  1>,  true, false, false, false>,
    < 266489, [  -426,  -198,  -198,  -150,  -150,   150,   150,   150,   150,   198,   198,   198,   198,   250,   934,   934 ], <  11677, -1>, <  64235, -1>, false,  true, false, false>,
    < 266489, [   426,  -934,  -934,  -198,  -198,  -198,  -198,  -198,  -198,  -150,  -150,  -150,  -150,  -150,  -150,   250 ], <  11677,  1>, <  64235,  1>, false,  true, false, false>,
    < 266521, [   538, -1030, -1030,    74,    74,    74,    74,    74,    74,   218,   490,   490,   490,   490,   490,   490 ], <   7332, -1>, <  42498,  1>, false,  true, false, false>,
    < 266521, [  -538,  -490,  -490,  -490,  -490,   -74,   -74,   -74,   -74,    74,    74,   218,   490,   490,  1030,  1030 ], <   7332,  1>, <  42498, -1>, false,  true, false, false>,
    < 267049, [    34, -1014, -1014,  -358,  -142,  -142,   -10,   -10,   -10,   -10,    34,    34,    70,    70,    70,    70 ], <    575, -1>, <  12430, -1>,  true, false, false, false>,
    < 267049, [   -34,  -358,   -70,   -70,   -34,   -34,   -10,   -10,    10,    10,    70,    70,   142,   142,  1014,  1014 ], <    575,  1>, <  12430,  1>,  true, false, false, false>,
    < 267233, [   126,  -674,  -674,   -54,   -54,   -30,   -30,    30,    30,    50,    54,    54,   126,   126,   566,   566 ], <   3299,  1>, <  37641,  1>,  true, false, false, false>,
    < 267233, [    -6,  -882,  -882,  -882,  -882,  -174,   -78,   -78,    78,    78,    78,    78,   674,   674,   882,   882 ], <  25383,  1>, <  30060,  1>, false,  true, false, false>,
    < 267233, [  -126,  -566,  -566,  -126,  -126,   -54,   -54,   -54,   -54,   -30,   -30,   -30,   -30,    50,   674,   674 ], <   3299, -1>, <  37641, -1>,  true, false, false, false>,
    < 267233, [     6,  -882,  -882,  -882,  -882,  -674,  -674,  -174,   -78,   -78,    78,    78,    78,    78,   882,   882 ], <  25383, -1>, <  30060, -1>, false,  true, false, false>,
    < 267341, [    78,  -330,  -330,  -222,  -222,  -222,  -222,   -82,    78,    78,   306,   306,   306,   306,  1030,  1030 ], <  11198, -1>, <  11765,  1>,  true, false, false, false>,
    < 267341, [   -78, -1030, -1030,  -306,  -306,  -222,  -222,   -82,   -78,   -78,   222,   222,   306,   306,   330,   330 ], <  11198,  1>, <  11765, -1>,  true, false, false, false>,
    < 267517, [  -286,  -822,  -822,  -718,  -718,  -698,  -698,  -510,  -510,  -286,  -286,    78,   698,   698,   718,   718 ], <  27051,  1>, <  88799,  1>,  true, false, false, false>,
    < 267517, [   286,  -718,  -718,  -718,  -718,    78,   286,   286,   510,   510,   698,   698,   698,   698,   822,   822 ], <  27051, -1>, <  88799, -1>,  true, false, false, false>,
    < 267521, [   258, -1022, -1022,  -190,  -190,  -190,  -190,  -190,  -190,  -190,  -190,   258,   258,   258,   258,   258 ], <   3850,  1>, <  47987,  1>,  true, false, false, false>,
    < 267521, [  -258,  -258,  -258,  -258,  -258,  -190,  -190,  -190,  -190,   190,   190,   190,   190,   258,  1022,  1022 ], <   3850, -1>, <  47987, -1>,  true, false, false, false>,
    < 267649, [  -610,  -798,  -798,  -610,  -610,  -610,  -610,  -386,  -386,   610,   610,   798,   798,   798,   798,   962 ], <  12732, -1>, <  25193, -1>,  true,  true,  true, false>,
    < 267649, [   610,  -798,  -798,  -798,  -798,  -798,  -798,   386,   386,   610,   610,   610,   610,   610,   610,   962 ], <  12732,  1>, <  25193,  1>,  true,  true,  true, false>,
    < 267749, [    70,  -610,  -610,    70,    70,   270,   270,   586,   586,   586,   586,   666,   666,   666,   666,   710 ], <  18449,  1>, <  25632,  1>,  true, false, false, false>,
    < 267749, [   -70,  -666,  -666,  -586,  -586,  -270,  -270,   -70,   -70,   586,   586,   610,   610,   666,   666,   710 ], <  18449, -1>, <  25632, -1>,  true, false, false, false>,
    < 267857, [  -722,  -722,  -722,  -606,  -606,  -478,  -478,  -174,    62,    62,   478,   478,   606,   606,   958,   958 ], <  32853, -1>, <  38607, -1>,  true, false, false, false>,
    < 267857, [   722,  -958,  -958,  -606,  -606,  -606,  -606,  -478,  -478,  -478,  -478,  -174,   -62,   -62,   722,   722 ], <  32853,  1>, <  38607,  1>,  true, false, false, false>,
    < 267901, [  -222,  -866,  -866,  -802,  -494,  -494,  -390,  -390,  -222,  -222,   494,   494,   866,   866,  1002,  1002 ], <   9387,  1>, <  50786, -1>,  true, false, false, false>,
    < 267901, [   222, -1002, -1002,  -802,  -494,  -494,  -494,  -494,   222,   222,   390,   390,   866,   866,   866,   866 ], <   9387, -1>, <  50786,  1>,  true, false, false, false>,
    < 268133, [   294,  -746,  -746,  -422,  -422,  -422,  -422,  -238,  -238,  -238,  -238,   254,   254,   294,   294,   726 ], <   4859, -1>, <  13543,  1>,  true, false, false, false>,
    < 268133, [  -294,  -422,  -422,  -294,  -294,  -254,  -254,  -238,  -238,   238,   238,   422,   422,   726,   746,   746 ], <   4859,  1>, <  13543, -1>,  true, false, false, false>,
    < 268297, [  -442, -1018, -1018,  -818,  -818,  -538,  -538,  -478,  -478,  -442,  -442,    10,   478,   478,   818,   818 ], <   4231, -1>, <  26674, -1>, false, false, false, false>,
    < 268297, [   442,  -478,  -478,  -478,  -478,    10,   442,   442,   538,   538,   818,   818,   818,   818,  1018,  1018 ], <   4231,  1>, <  26674,  1>, false, false, false, false>,
    < 268501, [    22,  -518,  -518,  -518,  -518,    22,    22,   298,   298,   298,   298,   478,   478,   590,   590,   886 ], <  28163, -1>, <  28406,  1>,  true, false, false, false>,
    < 268501, [   -22,  -590,  -590,  -518,  -518,  -478,  -478,  -298,  -298,   -22,   -22,   298,   298,   518,   518,   886 ], <  28163,  1>, <  28406, -1>,  true, false, false, false>,
    < 268721, [  -330,  -378,  -378,  -330,  -330,  -318,  -278,  -278,  -122,  -122,   278,   278,   378,   378,   478,   478 ], <  24450,  1>, <  51556,  1>,  true, false, false, false>,
    < 268721, [   330,  -478,  -478,  -378,  -378,  -378,  -378,  -318,   122,   122,   278,   278,   278,   278,   330,   330 ], <  24450, -1>, <  51556, -1>,  true, false, false, false>,
    < 268969, [   134,  -314,  -314,  -314,  -314,    -6,    -6,     6,     6,     6,     6,   138,   314,   314,   630,   630 ], <   1931,  1>, <  67828,  1>, false,  true, false, false>,
    < 268969, [   330,  -630,  -630,  -502,  -294,  -294,   330,   330,   434,   434,   434,   434,   562,   562,   562,   562 ], <  25071,  1>, <  45320,  1>,  true, false, false, false>,
    < 268969, [  -330,  -562,  -562,  -502,  -434,  -434,  -330,  -330,   294,   294,   434,   434,   562,   562,   630,   630 ], <  25071, -1>, <  45320, -1>,  true, false, false, false>,
    < 268969, [  -134,  -630,  -630,    -6,    -6,    -6,    -6,    -6,    -6,   138,   314,   314,   314,   314,   314,   314 ], <   1931, -1>, <  67828, -1>, false,  true, false, false>,
    < 269057, [   798,  -562,  -562,  -158,  -158,   -58,   -58,    58,    58,   158,   158,   242,   798,   798,  1014,  1014 ], <  47741,  1>, <  53298,  1>,  true, false, false, false>,
    < 269057, [  -798, -1014, -1014,  -798,  -798,  -158,  -158,  -158,  -158,    58,    58,    58,    58,   242,   562,   562 ], <  47741, -1>, <  53298, -1>,  true, false, false, false>,
    < 269089, [    98,  -910,  -910,  -670,    66,    66,    66,    66,    98,    98,   210,   210,   450,   450,   450,   450 ], <   5385,  1>, <  29482,  1>,  true, false, false, false>,
    < 269089, [   -98,  -670,  -450,  -450,  -210,  -210,   -98,   -98,   -66,   -66,    66,    66,   450,   450,   910,   910 ], <   5385, -1>, <  29482, -1>,  true, false, false, false>,
    < 269393, [  -338,  -594,  -594,  -462,  -450,  -450,  -338,  -338,   254,   254,   450,   450,   594,   594,  1006,  1006 ], <  60790, -1>, <  71468,  1>,  true, false, false, false>,
    < 269393, [   338, -1006, -1006,  -462,  -254,  -254,   338,   338,   450,   450,   450,   450,   594,   594,   594,   594 ], <  60790,  1>, <  71468, -1>,  true, false, false, false>,
    < 269441, [  -306,  -722,  -722,  -354,  -354,  -350,  -306,  -306,  -306,  -306,   306,   306,   354,   354,   958,   958 ], <  24446, -1>, <  30485, -1>,  true, false, false, false>,
    < 269441, [   306,  -958,  -958,  -350,   306,   306,   306,   306,   306,   306,   354,   354,   354,   354,   722,   722 ], <  24446,  1>, <  30485,  1>,  true, false, false, false>,
    < 269761, [  -578,  -578,  -578,  -494,  -494,   -18,   -18,    18,    18,   398,   398,   494,   494,   706,  1038,  1038 ], <  40392, -1>, <  48257, -1>,  true, false, false, false>,
    < 269761, [   578, -1038, -1038,  -494,  -494,  -494,  -494,  -398,  -398,    18,    18,    18,    18,   578,   578,   706 ], <  40392,  1>, <  48257,  1>,  true, false, false, false>,
    < 270073, [   106,  -934,  -934,  -518,  -406,  -406,    74,    74,    74,    74,   154,   154,   154,   154,   506,   506 ], <   2831,  1>, <  30307,  1>, false, false, false, false>,
    < 270073, [  -106,  -518,  -506,  -506,  -154,  -154,   -74,   -74,    74,    74,   154,   154,   406,   406,   934,   934 ], <   2831, -1>, <  30307, -1>, false, false, false, false>,
    < 270097, [   -62,  -622,  -622,  -622,  -622,  -622,  -622,  -622,  -622,  -622,  -622,  -622,  -622,   178,   978,   978 ], <   4214, -1>, <  30800, -1>, false,  true, false, false>,
    < 270097, [    62,  -978,  -978,  -622,  -622,  -622,  -622,   178,   622,   622,   622,   622,   622,   622,   622,   622 ], <   4214,  1>, <  30800,  1>, false,  true, false, false>,
    < 270553, [  -654,  -454,  -454,  -390,  -390,  -330,  -330,  -330,  -330,  -150,   330,   330,   390,   390,   390,   390 ], <   7600,  1>, <  13529,  1>, false,  true, false, false>,
    < 270553, [   654,  -390,  -390,  -330,  -330,  -330,  -330,  -150,   330,   330,   390,   390,   390,   390,   454,   454 ], <   7600, -1>, <  13529, -1>, false,  true, false, false>,
    < 270593, [  -834,  -834,  -834,  -258,  -258,  -146,  -146,  -110,  -110,   110,   110,   146,   146,   258,   766,   766 ], <  22002, -1>, <  54895, -1>,  true, false, false, false>,
    < 270593, [   834,  -766,  -766,  -110,  -110,  -110,  -110,   146,   146,   146,   146,   258,   258,   258,   834,   834 ], <  22002,  1>, <  54895,  1>,  true, false, false, false>,
    < 270593, [   258,  -894,  -766,  -766,  -126,  -126,  -126,  -126,  -126,  -126,    66,    66,    66,    66,    66,    66 ], <   3444,  1>, <  25446, -1>, false,  true, false, false>,
    < 270593, [  -258,  -894,  -126,  -126,   -66,   -66,   -66,   -66,    66,    66,   126,   126,   126,   126,   766,   766 ], <   3444, -1>, <  25446,  1>, false,  true, false, false>,
    < 270913, [   302, -1026, -1026,  -446,  -446,  -146,  -146,  -146,  -146,   146,   146,   386,   446,   446,   446,   446 ], <    311, -1>, <   1824, -1>, false,  true, false, false>,
    < 270913, [  -302,  -446,  -446,  -446,  -446,  -446,  -446,   146,   146,   146,   146,   146,   146,   386,  1026,  1026 ], <    311,  1>, <   1824,  1>, false,  true, false, false>,
    < 270937, [  -182,  -502,  -502,  -502,  -502,  -502,  -502,  -182,  -182,   346,   346,   890,   986,   986,   986,   986 ], <  27363,  1>, <  61585,  1>,  true, false, false, false>,
    < 270937, [   182,  -986,  -986,  -502,  -502,  -346,  -346,   182,   182,   502,   502,   502,   502,   890,   986,   986 ], <  27363, -1>, <  61585, -1>,  true, false, false, false>,
    < 271013, [  -666,  -666,  -666,    -6,    -6,    -6,    -6,   314,   314,   314,   314,   678,   798,   798,   926,   926 ], <  17592, -1>, <  30916, -1>,  true, false, false, false>,
    < 271013, [   666,  -926,  -926,  -798,  -798,  -314,  -314,    -6,    -6,     6,     6,   314,   314,   666,   666,   678 ], <  17592,  1>, <  30916,  1>,  true, false, false, false>,
    < 271253, [  -234,  -946,  -946,  -234,  -234,  -138,   702,   702,   714,   714,   714,   714,   954,   954,   954,   954 ], <  29558,  1>, <  48220, -1>, false, false, false, false>,
    < 271253, [   234,  -954,  -954,  -714,  -714,  -702,  -702,  -138,   234,   234,   714,   714,   946,   946,   954,   954 ], <  29558, -1>, <  48220,  1>, false, false, false, false>,
    < 271273, [   426,  -406,  -406,  -406,  -406,  -342,  -342,   -86,   -86,   -86,   -86,   -86,   410,   410,   986,   986 ], <  21355,  1>, <  49499,  1>, false, false, false, false>,
    < 271273, [  -426,  -986,  -986,  -410,  -410,  -406,  -406,   -86,   -86,   -86,    86,    86,   342,   342,   406,   406 ], <  21355, -1>, <  49499, -1>, false, false, false, false>,
    < 272989, [   386,  -790,  -790,  -766,  -766,  -566,  -566,   -34,   -34,    34,    34,   386,   386,   542,   766,   766 ], <  15282,  1>, <  15338,  1>,  true, false, false, false>,
    < 272989, [  -386,  -766,  -766,  -766,  -766,  -386,  -386,    34,    34,    34,    34,   542,   566,   566,   790,   790 ], <  15282, -1>, <  15338, -1>,  true, false, false, false>,
    < 273073, [  -266,  -694,  -694,  -190,   -70,   -70,    70,    70,    70,    70,   694,   694,   694,   694,   734,   734 ], <  19330,  1>, <  30782,  1>, false,  true, false, false>,
    < 273073, [   266,  -734,  -734,  -694,  -694,  -190,   -70,   -70,    70,    70,    70,    70,   694,   694,   694,   694 ], <  19330, -1>, <  30782, -1>, false,  true, false, false>,
    < 273313, [   166,  -466,  -466,  -406,  -406,  -186,  -186,  -186,  -186,   114,   186,   186,   406,   406,   406,   406 ], <  31409,  1>, <  35146,  1>, false,  true, false, false>,
    < 273313, [   -70,  -790,  -790,  -602,  -602,  -602,  -602,   -14,   466,   466,   602,   602,   790,   790,   790,   790 ], <   9115, -1>, <   9417, -1>, false,  true, false, false>,
    < 273313, [    70,  -790,  -790,  -602,  -602,  -602,  -602,  -466,  -466,   -14,   602,   602,   790,   790,   790,   790 ], <   9115,  1>, <   9417,  1>, false,  true, false, false>,
    < 273313, [  -166,  -406,  -406,  -186,  -186,  -186,  -186,   114,   186,   186,   406,   406,   406,   406,   466,   466 ], <  31409, -1>, <  35146, -1>, false,  true, false, false>,
    < 273517, [  -238,  -730,  -730,  -478,  -478,  -418,  -238,  -238,   442,   442,   478,   478,   610,   610,   730,   730 ], <   7436,  1>, <  38463,  1>,  true, false, false, false>,
    < 273517, [   238,  -610,  -610,  -478,  -478,  -478,  -478,  -442,  -442,  -418,   238,   238,   730,   730,   730,   730 ], <   7436, -1>, <  38463, -1>,  true, false, false, false>,
    < 273521, [  -194, -1010, -1010,  -510,  -510,  -270,  -270,  -206,  -194,  -194,   270,   270,   510,   510,  1038,  1038 ], <  36843, -1>, <  46211, -1>,  true, false, false, false>,
    < 273521, [   194, -1038, -1038,  -510,  -510,  -510,  -510,  -270,  -270,  -270,  -270,  -206,   194,   194,  1010,  1010 ], <  36843,  1>, <  46211,  1>,  true, false, false, false>,
    < 273569, [   270,  -862,  -674,  -674,  -574,  -574,  -270,  -270,   270,   270,   270,   270,   574,   574,   574,   574 ], <   5249, -1>, <  10498, -1>,  true,  true,  true, false>,
    < 273569, [  -270,  -862,  -574,  -574,  -574,  -574,  -574,  -574,  -270,  -270,  -270,  -270,  -270,  -270,   674,   674 ], <   5249,  1>, <  10498,  1>,  true,  true,  true, false>,
    < 274033, [  -134,  -974,  -974,  -838,  -838,  -714,  -714,  -714,  -714,  -254,   714,   714,   838,   838,   838,   838 ], <  17615, -1>, <  66649, -1>, false,  true, false, false>,
    < 274033, [   134,  -838,  -838,  -714,  -714,  -714,  -714,  -254,   714,   714,   838,   838,   838,   838,   974,   974 ], <  17615,  1>, <  66649,  1>, false,  true, false, false>,
    < 274081, [   370,  -670,  -670,  -670,  -670,   242,   242,   370,   370,   418,   418,   850,   850,   850,   850,   962 ], <    679,  1>, <   5325,  1>,  true, false, false, false>,
    < 274081, [   350,  -802,  -802,  -418,  -418,  -306,  -306,  -242,  -242,   194,   306,   306,   350,   350,   802,   802 ], <   8350, -1>, <  11533,  1>,  true, false, false, false>,
    < 274081, [  -370,  -850,  -850,  -670,  -670,  -418,  -418,  -370,  -370,  -242,  -242,   670,   670,   850,   850,   962 ], <    679, -1>, <   5325, -1>,  true, false, false, false>,
    < 274081, [  -350,  -350,  -350,   194,   242,   242,   306,   306,   306,   306,   418,   418,   802,   802,   802,   802 ], <   8350,  1>, <  11533, -1>,  true, false, false, false>,
    < 274177, [   302,  -770,  -770,  -178,  -178,  -142,  -142,   142,   142,   174,   174,   302,   302,   770,   770,   770 ], <   7561, -1>, <  78663, -1>,  true, false, false, false>,
    < 274177, [  -302,  -302,  -302,  -174,  -174,  -142,  -142,  -142,  -142,   178,   178,   770,   770,   770,   770,   770 ], <   7561,  1>, <  78663,  1>,  true, false, false, false>,
    < 274201, [   490,  -886,  -886,  -886,  -886,  -886,  -886,  -310,  -310,  -310,  -310,  -310,  -310,   762,   890,   890 ], <   2710, -1>, <  60354, -1>, false,  true, false, false>,
    < 274201, [  -490,  -890,  -890,  -886,  -886,  -310,  -310,   310,   310,   310,   310,   762,   886,   886,   886,   886 ], <   2710,  1>, <  60354,  1>, false,  true, false, false>,
    < 274529, [   906,  -494,  -386,  -386,  -386,  -386,  -318,  -318,   318,   318,   318,   318,   386,   386,   530,   530 ], <  22169,  1>, <  22251,  1>, false,  true, false, false>,
    < 274529, [  -906,  -530,  -530,  -494,  -386,  -386,  -386,  -386,  -318,  -318,   318,   318,   318,   318,   386,   386 ], <  22169, -1>, <  22251, -1>, false,  true, false, false>
*]>;




data19 := <[ 218, 196, 22, 116, 90, 10, 2, 10 ], [*
    < 511153, [   142, -1086, -1086, -1074, -1074,  -254,  -254,   114,   254,   254,   254,   254,  1086,  1086,  1086,  1086 ], <   7380, -1>, <  44538, -1>, false,  true, false, false>,
    < 511153, [  -142, -1086, -1086, -1086, -1086, -1086, -1086,  -254,  -254,  -254,  -254,  -254,  -254,   114,  1074,  1074 ], <   7380,  1>, <  44538,  1>, false,  true, false, false>,
    < 511261, [  1090, -1430, -1430,  -706,  -242,  -242,   -34,   -34,    34,    34,   242,   242,  1090,  1090,  1178,  1178 ], <  19350,  1>, <  20325,  1>,  true, false, false, false>,
    < 511261, [ -1090, -1178, -1178, -1090, -1090,  -706,    34,    34,    34,    34,   242,   242,   242,   242,  1430,  1430 ], <  19350, -1>, <  20325, -1>,  true, false, false, false>,
    < 511633, [  -826,  -826,  -826,  -494,  -494,  -282,  -282,  -110,  -110,   110,   110,   354,   494,   494,  1406,  1406 ], <  32168,  1>, < 111424,  1>,  true, false, false, false>,
    < 511633, [   826, -1406, -1406,   110,   110,   110,   110,   282,   282,   354,   494,   494,   494,   494,   826,   826 ], <  32168, -1>, < 111424, -1>,  true, false, false, false>,
    < 511793, [  -394, -1230, -1230,  -754,  -754,  -718,  -718,   226,   718,   718,   718,   718,  1230,  1230,  1230,  1230 ], <   8427, -1>, <  26110, -1>, false,  true, false, false>,
    < 511793, [   394, -1230, -1230,  -718,  -718,   226,   718,   718,   718,   718,   754,   754,  1230,  1230,  1230,  1230 ], <   8427,  1>, <  26110,  1>, false,  true, false, false>,
    < 511801, [ -1022, -1430, -1430,  -842,  -842,  -842,  -842,  -550,  -550,  -502,   550,   550,   550,   550,   842,   842 ], <   6638,  1>, <  28205,  1>, false,  true, false, false>,
    < 511801, [  1022,  -842,  -842,  -842,  -842,  -550,  -550,  -502,   550,   550,   550,   550,   842,   842,  1430,  1430 ], <   6638, -1>, <  28205, -1>, false,  true, false, false>,
    < 512537, [  1218, -1218, -1218, -1218, -1218,  -902,  -902,  -222,  -222,   222,   222,   222,   222,  1218,  1218,  1354 ], <  11896, -1>, <  23792, -1>,  true,  true,  true, false>,
    < 512537, [ -1218, -1218, -1218, -1218, -1218,  -222,  -222,   222,   222,   222,   222,   902,   902,  1218,  1218,  1354 ], <  11896,  1>, <  23792,  1>,  true,  true,  true, false>,
    < 512569, [  1338,  -470,  -470,  -470,  -470,  -342,  -342,  -278,  -278,  -278,  -278,  -150,  -150,   186,  1338,  1338 ], <  54692,  1>, <  73651,  1>,  true, false, false, false>,
    < 512569, [ -1338, -1338, -1338,  -470,  -470,  -278,  -278,   150,   150,   186,   278,   278,   342,   342,   470,   470 ], <  54692, -1>, <  73651, -1>,  true, false, false, false>,
    < 512593, [   482,  -670,  -670,  -494,  -494,  -486,  -486,   234,   234,   234,   234,   290,  1154,  1154,  1154,  1154 ], <  21577, -1>, <  72447, -1>, false, false, false, false>,
    < 512593, [  -482, -1154, -1154,  -234,  -234,   234,   234,   290,   486,   486,   494,   494,   670,   670,  1154,  1154 ], <  21577,  1>, <  72447,  1>, false, false, false, false>,
    < 512593, [  -426,  -946,  -946,  -426,  -426,  -426,  -426,  -222,   -50,   -50,    50,    50,   494,   494,   946,   946 ], <  75070,  1>, < 144698,  1>,  true, false, false, false>,
    < 512593, [   426,  -946,  -946,  -946,  -946,  -494,  -494,  -222,   -50,   -50,   -50,   -50,   426,   426,   426,   426 ], <  75070, -1>, < 144698, -1>,  true, false, false, false>,
    < 512609, [  -186, -1062, -1062,  -426,  -426,  -426,  -426,   178,   426,   426,  1062,  1062,  1062,  1062,  1390,  1390 ], <  24663,  1>, <  34657,  1>, false,  true, false, false>,
    < 512609, [   186, -1390, -1390, -1062, -1062,  -426,  -426,  -426,  -426,   178,   426,   426,  1062,  1062,  1062,  1062 ], <  24663, -1>, <  34657, -1>, false,  true, false, false>,
    < 512641, [   866, -1070, -1070, -1070, -1070,  -630,  -630,  -494,   642,   642,   866,   866,  1114,  1114,  1114,  1114 ], <  22293, -1>, <  36358, -1>,  true, false, false, false>,
    < 512641, [  -866, -1114, -1114, -1070, -1070,  -866,  -866,  -642,  -642,  -494,   630,   630,  1070,  1070,  1114,  1114 ], <  22293,  1>, <  36358,  1>,  true, false, false, false>,
    < 512977, [   302,  -942,  -942,  -658,  -658,  -658,  -658,  -338,  -338,   658,   658,   942,   942,   942,   942,  1106 ], <  33254, -1>, <  86530, -1>, false,  true, false, false>,
    < 512977, [  -302,  -942,  -942,  -942,  -942,  -942,  -942,   338,   338,   658,   658,   658,   658,   658,   658,  1106 ], <  33254,  1>, <  86530,  1>, false,  true, false, false>,
    < 513137, [ -1138, -1378, -1378, -1138, -1138,  -738,  -738,  -382,  -382,  -258,  -258,   258,   258,   382,   382,   626 ], <  27414, -1>, <  53830, -1>,  true, false, false, false>,
    < 513137, [  1138,  -382,  -382,  -382,  -382,   258,   258,   258,   258,   626,   738,   738,  1138,  1138,  1378,  1378 ], <  27414,  1>, <  53830,  1>,  true, false, false, false>,
    < 513529, [   670,  -470,  -154,  -154,   -54,   -54,    54,    54,   154,   154,   670,   670,   974,   974,  1430,  1430 ], <  15589,  1>, < 135904,  1>,  true, false, false, false>,
    < 513529, [  -670, -1430, -1430,  -974,  -974,  -670,  -670,  -470,  -154,  -154,  -154,  -154,    54,    54,    54,    54 ], <  15589, -1>, < 135904, -1>,  true, false, false, false>,
    < 514529, [   686, -1250, -1250, -1022,  -818,  -818,  -750,  -750,  -674,  -674,   674,   674,   686,   686,   750,   750 ], <  66691, -1>, < 139434, -1>,  true, false, false, false>,
    < 514529, [  -686, -1022,  -750,  -750,  -750,  -750,  -686,  -686,   674,   674,   674,   674,   818,   818,  1250,  1250 ], <  66691,  1>, < 139434,  1>,  true, false, false, false>,
    < 515153, [  -366, -1006, -1006,  -774,  -774,  -774,  -774,  -366,  -366,   114,   258,   258,   666,   666,   666,   666 ], <  17603,  1>, <  54344,  1>,  true, false, false, false>,
    < 515153, [   366,  -774,  -774,  -666,  -666,  -258,  -258,   114,   366,   366,   666,   666,   774,   774,  1006,  1006 ], <  17603, -1>, <  54344, -1>,  true, false, false, false>,
    < 515477, [   198, -1182, -1182, -1182, -1182, -1042, -1042,  -810,  -810,  -358,  -358,  -358,  -358,   102,   198,   198 ], <  30228, -1>, <  54376, -1>,  true, false, false, false>,
    < 515477, [  -198, -1182, -1182,  -358,  -358,  -198,  -198,   102,   358,   358,   810,   810,  1042,  1042,  1182,  1182 ], <  30228,  1>, <  54376,  1>,  true, false, false, false>,
    < 515737, [  -742,   330,   330,   330,   330,   330,   330,   410,   778,   778,   778,   778,   778,   778,  1402,  1402 ], <  11025, -1>, <  12292,  1>, false,  true, false, false>,
    < 515737, [   742, -1402, -1402,  -778,  -778,  -778,  -778,  -330,  -330,  -330,  -330,   330,   330,   410,   778,   778 ], <  11025,  1>, <  12292, -1>, false,  true, false, false>,
    < 515761, [   762,  -462,  -462,  -410,  -410,  -410,  -410,  -190,    10,    10,   278,   278,   278,   278,   762,   762 ], <   5533, -1>, <  68722, -1>,  true, false, false, false>,
    < 515761, [  -762,  -762,  -762,  -410,  -410,  -278,  -278,  -190,   -10,   -10,   278,   278,   410,   410,   462,   462 ], <   5533,  1>, <  68722,  1>,  true, false, false, false>,
    < 515777, [  1058, -1342, -1342,  -318,  -174,  -174,  -174,  -174,  -174,  -174,   978,   978,   978,   978,   978,   978 ], <  36561,  1>, < 105992,  1>, false,  true, false, false>,
    < 515777, [ -1058,  -978,  -978,  -978,  -978,  -318,  -174,  -174,   174,   174,   174,   174,   978,   978,  1342,  1342 ], <  36561, -1>, < 105992, -1>, false,  true, false, false>,
    < 516209, [  -178, -1330, -1330, -1134,  -494,  -494,  -226,  -226,  -226,  -226,   226,   226,   494,   494,   494,   494 ], <   7144,  1>, <  33679,  1>, false,  true, false, false>,
    < 516209, [   178, -1134,  -494,  -494,  -494,  -494,  -494,  -494,   226,   226,   226,   226,   226,   226,  1330,  1330 ], <   7144, -1>, <  33679, -1>, false,  true, false, false>,
    < 516361, [   570, -1238,  -662,  -662,  -662,  -662,  -662,  -662,  1130,  1130,  1354,  1354,  1354,  1354,  1354,  1354 ], <   7873, -1>, <  74791, -1>, false,  true, false, false>,
    < 516361, [  -570, -1354, -1354, -1354, -1354, -1238, -1130, -1130,  -662,  -662,   662,   662,   662,   662,  1354,  1354 ], <   7873,  1>, <  74791,  1>, false,  true, false, false>,
    < 517189, [    26, -1210, -1086, -1086, -1030, -1030,  -826,  -826,    26,    26,   826,   826,  1030,  1030,  1410,  1410 ], <  62986, -1>, < 101183, -1>,  true, false, false, false>,
    < 517189, [   -26, -1410, -1410, -1210, -1030, -1030, -1030, -1030,   -26,   -26,   826,   826,   826,   826,  1086,  1086 ], <  62986,  1>, < 101183,  1>,  true, false, false, false>,
    < 517249, [  -230, -1330, -1330, -1330, -1330, -1150, -1150, -1038,  -910,  -910,   910,   910,   910,   910,  1330,  1330 ], <  33455,  1>, <  43076,  1>, false,  true, false, false>,
    < 517249, [   230, -1330, -1330, -1330, -1330, -1038,  -910,  -910,   910,   910,   910,   910,  1150,  1150,  1330,  1330 ], <  33455, -1>, <  43076, -1>, false,  true, false, false>,
    < 517721, [   710, -1098, -1098,  -710,  -702,  -702,  -702,  -702,   702,   702,   702,   702,   710,   710,  1222,  1222 ], <  81660, -1>, < 122547, -1>,  true, false, false, false>,
    < 517721, [  -710, -1222, -1222,  -710,  -710,  -710,  -702,  -702,  -702,  -702,  -702,  -702,  -702,  -702,  1098,  1098 ], <  81660,  1>, < 122547,  1>,  true, false, false, false>,
    < 517873, [  -194,  -638,  -638,  -626,  -626,  -434,  -434,  -370,  -370,  -194,  -194,   370,   370,   434,   638,   638 ], <  52248, -1>, <  65544, -1>,  true, false, false, false>,
    < 517873, [   194,  -638,  -638,  -638,  -638,   194,   194,   370,   370,   370,   370,   434,   434,   434,   626,   626 ], <  52248,  1>, <  65544,  1>,  true, false, false, false>,
    < 518689, [  -526,  -670,    34,    34,   114,   114,   114,   114,   114,   114,   994,   994,   994,   994,   994,   994 ], <  26438,  1>, <  93855,  1>, false,  true, false, false>,
    < 518689, [   526,  -994,  -994,  -994,  -994,  -670,  -114,  -114,  -114,  -114,   -34,   -34,   114,   114,   994,   994 ], <  26438, -1>, <  93855, -1>, false,  true, false, false>,
    < 519097, [    98, -1382, -1382,  -386,  -386,  -386,  -386,  -286,  -286,  -130,  -130,  -130,  -130,    98,    98,   554 ], <  43876, -1>, <  58230, -1>,  true, false, false, false>,
    < 519097, [   -98,  -386,  -386,  -130,  -130,   -98,   -98,   130,   130,   286,   286,   386,   386,   554,  1382,  1382 ], <  43876,  1>, <  58230,  1>,  true, false, false, false>,
    < 519713, [   286,  -606,  -606,  -350,  -226,  -226,  -158,  -158,   158,   158,   286,   286,   286,   286,   606,   606 ], <   6293,  1>, <  67690, -1>,  true, false, false, false>,
    < 519713, [  -286,  -606,  -606,  -606,  -606,  -350,  -286,  -286,  -286,  -286,  -158,  -158,  -158,  -158,   226,   226 ], <   6293, -1>, <  67690,  1>,  true, false, false, false>,
    < 519769, [  -790,  -790,  -790,    74,    74,   106,   106,   610,   610,   610,   610,   730,  1170,  1170,  1170,  1170 ], <   2587,  1>, <  37665,  1>,  true, false, false, false>,
    < 519769, [   366,  -438,   -74,   -74,   -50,   -50,   -50,   -50,   -14,   -14,    14,    14,    14,    14,    50,    50 ], <  47073,  1>, <  71146,  1>, false,  true, false, false>,
    < 519769, [  -366,  -438,   -50,   -50,   -50,   -50,   -14,   -14,    14,    14,    14,    14,    50,    50,    74,    74 ], <  47073, -1>, <  71146, -1>, false,  true, false, false>,
    < 519769, [   790, -1170, -1170,  -610,  -610,  -106,  -106,   -74,   -74,   610,   610,   730,   790,   790,  1170,  1170 ], <   2587, -1>, <  37665, -1>,  true, false, false, false>,
    < 519817, [  -214, -1430,  -918,  -918,  -878,  -878,  -878,  -878,  -582,  -582,  -214,  -214,   722,   722,   722,   722 ], <  34914,  1>, <  47230,  1>,  true, false, false, false>,
    < 519817, [   214, -1430,  -878,  -878,  -722,  -722,   214,   214,   582,   582,   722,   722,   878,   878,   918,   918 ], <  34914, -1>, <  47230, -1>,  true, false, false, false>,
    < 520073, [  -774,  -406,  -406,  -118,   138,   138,   138,   138,   138,   138,   186,   186,   186,   186,   186,   186 ], <  47822,  1>, < 117818,  1>, false,  true, false, false>,
    < 520073, [   774,  -186,  -186,  -186,  -186,  -138,  -138,  -138,  -138,  -118,   138,   138,   186,   186,   406,   406 ], <  47822, -1>, < 117818, -1>, false,  true, false, false>,
    < 520433, [  -658, -1102,  -658,  -658,  -658,  -658,  -434,  -434,  -174,  -174,   174,   174,   174,   174,   658,   658 ], <  94677, -1>, < 135194, -1>,  true,  true,  true, false>,
    < 520433, [   658, -1102,  -174,  -174,  -174,  -174,  -174,  -174,   434,   434,   658,   658,   658,   658,   658,   658 ], <  94677,  1>, < 135194,  1>,  true,  true,  true, false>,
    < 520529, [  -370, -1346, -1346,  -714,  -714,  -370,  -370,  -150,  -150,   150,   150,   690,   714,   714,   750,   750 ], <  90938, -1>, < 103330, -1>,  true, false, false, false>,
    < 520529, [   370,  -750,  -750,  -150,  -150,  -150,  -150,   370,   370,   690,   714,   714,   714,   714,  1346,  1346 ], <  90938,  1>, < 103330,  1>,  true, false, false, false>,
    < 520609, [  -606,  -670,  -670,  -670,  -670,  -606,  -606,  -542,   -94,   -94,   450,   450,  1346,  1346,  1346,  1346 ], <  32895,  1>, <  89761, -1>,  true, false, false, false>,
    < 520609, [   606, -1346, -1346,  -670,  -670,  -542,  -450,  -450,    94,    94,   606,   606,   670,   670,  1346,  1346 ], <  32895, -1>, <  89761,  1>,  true, false, false, false>,
    < 521153, [  -462, -1278,  -462,  -462,  -366,  -366,  -366,  -366,  -318,  -318,  -318,  -318,  1138,  1138,  1394,  1394 ], <  31364,  1>, <  33939,  1>,  true, false, false, false>,
    < 521153, [   462, -1394, -1394, -1278, -1138, -1138,  -366,  -366,  -318,  -318,   318,   318,   366,   366,   462,   462 ], <  31364, -1>, <  33939, -1>,  true, false, false, false>,
    < 521497, [    62,  -822,  -722,  -722,  -722,  -722,  -494,  -494,   494,   494,   494,   494,   722,   722,   902,   902 ], <  61332,  1>, < 115179,  1>, false,  true, false, false>,
    < 521497, [   -62,  -902,  -902,  -822,  -722,  -722,  -722,  -722,  -494,  -494,   494,   494,   494,   494,   722,   722 ], <  61332, -1>, < 115179, -1>, false,  true, false, false>,
    < 521581, [   610, -1382, -1382,  -850,  -850,  -538,  -538,  -322,   434,   434,   538,   538,   610,   610,   850,   850 ], <   7273,  1>, < 166949,  1>,  true, false, false, false>,
    < 521581, [  -610,  -610,  -610,  -434,  -434,  -322,   538,   538,   538,   538,   850,   850,   850,   850,  1382,  1382 ], <   7273, -1>, < 166949, -1>,  true, false, false, false>,
    < 521693, [  -946, -1226, -1226,  -946,  -946,  -294,  -294,  -294,  -294,   -18,   882,   882,   882,   882,  1278,  1278 ], <  24660,  1>, <  62855, -1>,  true, false, false, false>,
    < 521693, [   946, -1278, -1278,  -882,  -882,  -294,  -294,   -18,   294,   294,   882,   882,   946,   946,  1226,  1226 ], <  24660, -1>, <  62855,  1>,  true, false, false, false>,
    < 521809, [   622,  -530,  -530,  -146,  -146,   -46,   -46,    46,    46,   146,   146,   286,   286,   350,   350,   530 ], <  28348, -1>, <  56712, -1>, false, false, false, false>,
    < 521809, [  -622,  -350,  -350,  -286,  -286,   -46,   -46,   -46,   -46,   146,   146,   146,   146,   530,   530,   530 ], <  28348,  1>, <  56712,  1>, false, false, false, false>,
    < 521897, [  -594, -1350,  -966,  -966,  -330,  -330,  -330,  -330,   330,   330,   966,   966,   966,   966,  1318,  1318 ], <   2394, -1>, <  29442, -1>, false,  true, false, false>,
    < 521897, [   594, -1350, -1318, -1318,  -966,  -966,  -330,  -330,  -330,  -330,   330,   330,   966,   966,   966,   966 ], <   2394,  1>, <  29442,  1>, false,  true, false, false>,
    < 522061, [    46,  -778,  -778,  -658,  -526,  -526,  -526,  -526,    46,    46,    66,    66,    66,    66,  1062,  1062 ], <   9439, -1>, <  66444,  1>,  true, false, false, false>,
    < 522061, [   -46, -1062, -1062,  -658,  -526,  -526,   -66,   -66,   -46,   -46,    66,    66,   526,   526,   778,   778 ], <   9439,  1>, <  66444, -1>,  true, false, false, false>,
    < 522337, [  -386, -1202, -1202,  -670,  -670,  -286,  -222,  -222,   222,   222,   526,   526,   670,   670,  1182,  1182 ], <  47876,  1>, < 125281,  1>, false, false, false, false>,
    < 522337, [   386, -1182, -1182,  -670,  -670,  -670,  -670,  -526,  -526,  -286,  -222,  -222,  -222,  -222,  1202,  1202 ], <  47876, -1>, < 125281, -1>, false, false, false, false>,
    < 522497, [  1302, -1262,  -818,  -818,  -522,  -522,  -270,  -270,  -174,  -174,   174,   174,   270,   270,   438,   438 ], <  39854,  1>, < 166758,  1>, false, false, false, false>,
    < 522497, [ -1302, -1262,  -438,  -438,   174,   174,   174,   174,   270,   270,   270,   270,   522,   522,   818,   818 ], <  39854, -1>, < 166758, -1>, false, false, false, false>,
    < 522521, [  -810, -1434, -1434, -1094,  -970,  -970,  -810,  -810,  -694,  -694,  -198,  -198,   198,   198,   694,   694 ], <  53429, -1>, < 108606, -1>,  true, false, false, false>,
    < 522521, [   810, -1094,  -694,  -694,  -694,  -694,  -198,  -198,  -198,  -198,   810,   810,   970,   970,  1434,  1434 ], <  53429,  1>, < 108606,  1>,  true, false, false, false>,
    < 522553, [  -634, -1434, -1434,  -854,  -854,  -698,  -698,  -282,  -282,  -266,  -266,   474,   698,   698,   854,   854 ], <  24782,  1>, <  89317,  1>, false, false, false, false>,
    < 522553, [   634,  -854,  -854,  -854,  -854,   266,   266,   282,   282,   474,   698,   698,   698,   698,  1434,  1434 ], <  24782, -1>, <  89317, -1>, false, false, false, false>,
    < 522737, [  -282,  -798,  -798,  -542,  -542,  -286,   542,   542,   542,   542,   798,   798,   798,   798,  1438,  1438 ], <  42688, -1>, < 174725, -1>, false,  true, false, false>,
    < 522737, [   282, -1438, -1438,  -798,  -798,  -542,  -542,  -286,   542,   542,   542,   542,   798,   798,   798,   798 ], <  42688,  1>, < 174725,  1>, false,  true, false, false>,
    < 522757, [  -698, -1442, -1442,  -698,  -698,  -642,  -642,  -422,  -422,  -422,  -422,   454,  1018,  1018,  1018,  1018 ], <   5903, -1>, <  34338,  1>,  true, false, false, false>,
    < 522757, [   698, -1018, -1018,  -422,  -422,   422,   422,   454,   642,   642,   698,   698,  1018,  1018,  1442,  1442 ], <   5903,  1>, <  34338, -1>,  true, false, false, false>,
    < 522857, [  -618,  -662,  -618,  -618,  -410,  -410,  -202,  -202,  -138,  -138,  -102,  -102,   102,   102,   410,   410 ], <  10979, -1>, < 161803, -1>,  true, false, false, false>,
    < 522857, [   618,  -662,  -102,  -102,  -102,  -102,   138,   138,   202,   202,   410,   410,   410,   410,   618,   618 ], <  10979,  1>, < 161803,  1>,  true, false, false, false>,
    < 523177, [  -938,  -938,  -938,  -838,  -838,  -810,  -810,  -102,  -102,   102,   102,   838,   838,  1130,  1142,  1142 ], <   5564, -1>, < 138304, -1>,  true, false, false, false>,
    < 523177, [   938, -1142, -1142,  -838,  -838,  -838,  -838,  -102,  -102,  -102,  -102,   810,   810,   938,   938,  1130 ], <   5564,  1>, < 138304,  1>,  true, false, false, false>,
    < 523177, [   -82, -1446,  -270,  -270,   -82,   -82,   -82,   -82,    82,    82,   270,   270,   270,   270,  1142,  1142 ], <  98749,  1>, < 106646,  1>,  true,  true,  true, false>,
    < 523177, [    82, -1446, -1142, -1142,  -270,  -270,   -82,   -82,   -82,   -82,    82,    82,   270,   270,   270,   270 ], <  98749, -1>, < 106646, -1>,  true,  true,  true, false>,
    < 523433, [  -662, -1142,  -886,  -886,  -662,  -662,  -558,  -558,  -558,  -558,   274,   274,   274,   274,   474,   474 ], <  28604,  1>, <  90500,  1>,  true, false, false, false>,
    < 523433, [   662, -1142,  -558,  -558,  -474,  -474,  -274,  -274,   274,   274,   558,   558,   662,   662,   886,   886 ], <  28604, -1>, <  90500, -1>,  true, false, false, false>,
    < 523937, [   542, -1442, -1442, -1118,  -738,  -738,  -738,  -738,  -162,  -162,  -162,  -162,   162,   162,   738,   738 ], <   8099, -1>, <  25644,  1>, false,  true, false, false>,
    < 523937, [  -542, -1118,   162,   162,   162,   162,   162,   162,   738,   738,   738,   738,   738,   738,  1442,  1442 ], <   8099,  1>, <  25644, -1>, false,  true, false, false>,
    < 524113, [   850, -1326, -1310, -1310, -1310, -1310,    98,    98,    98,    98,   338,   338,   786,   786,   850,   850 ], <  12930,  1>, <  20333,  1>,  true, false, false, false>,
    < 524113, [  -726,  -882,  -882,  -882,  -882,  -306,  -306,  -306,  -306,   306,   306,   642,   786,   786,   882,   882 ], <  18299,  1>, <  93455,  1>, false,  true, false, false>,
    < 524113, [   726,  -882,  -882,  -882,  -882,  -786,  -786,  -306,  -306,  -306,  -306,   306,   306,   642,   882,   882 ], <  18299, -1>, <  93455, -1>, false,  true, false, false>,
    < 524113, [  -850, -1326, -1310, -1310,  -850,  -850,  -786,  -786,  -338,  -338,   -98,   -98,    98,    98,  1310,  1310 ], <  12930, -1>, <  20333, -1>,  true, false, false, false>,
    < 524453, [   986,  -774,  -774,  -522,  -450,  -450,  -230,  -230,   230,   230,   386,   386,   450,   450,   986,   986 ], <  17064, -1>, <  19364,  1>,  true, false, false, false>,
    < 524453, [  -986,  -986,  -986,  -522,  -386,  -386,  -230,  -230,  -230,  -230,   450,   450,   450,   450,   774,   774 ], <  17064,  1>, <  19364, -1>,  true, false, false, false>,
    < 525313, [  -406, -1002, -1002, -1002, -1002,  -442,  -442,  -442,  -442,   338,   442,   442,  1002,  1002,  1026,  1026 ], <  54041, -1>, <  65311, -1>, false,  true, false, false>,
    < 525313, [   406, -1026, -1026, -1002, -1002, -1002, -1002,  -442,  -442,  -442,  -442,   338,   442,   442,  1002,  1002 ], <  54041,  1>, <  65311,  1>, false,  true, false, false>,
    < 525377, [    66,  -958,  -958,  -958,    66,    66,    66,    66,    66,    66,    66,    66,    66,    66,    66,    66 ], < 121746,  1>, < 186390,  1>,  true, false, false,  true>,
    < 525377, [   -66,  -958,   -66,   -66,   -66,   -66,   -66,   -66,   -66,   -66,    66,    66,    66,    66,   958,   958 ], < 121746, -1>, < 186390, -1>,  true, false, false,  true>,
    < 525809, [   618, -1090, -1090, -1090, -1090,  -510,  -510,   510,   510,   510,   510,  1090,  1090,  1186,  1394,  1394 ], <  15301,  1>, <  60661,  1>, false,  true, false, false>,
    < 525809, [  -618, -1394, -1394, -1090, -1090, -1090, -1090,  -510,  -510,   510,   510,   510,   510,  1090,  1090,  1186 ], <  15301, -1>, <  60661, -1>, false,  true, false, false>,
    < 526049, [  -222,  -654,  -654,  -654,  -654,  -654,  -654,  -286,  -286,  -286,  -286,  -286,  -286,  1154,  1250,  1250 ], <  25704, -1>, < 132443, -1>, false,  true, false, false>,
    < 526049, [   222, -1250, -1250,  -654,  -654,  -286,  -286,   286,   286,   286,   286,   654,   654,   654,   654,  1154 ], <  25704,  1>, < 132443,  1>, false,  true, false, false>,
    < 526069, [  -658,  -690,  -690,  -666,  -666,  -666,  -666,  -610,  -610,  -610,  -610,  -554,  -554,   118,   758,   758 ], <  53523,  1>, <  69663, -1>, false, false, false, false>,
    < 526069, [   658,  -758,  -758,  -666,  -666,  -610,  -610,   118,   554,   554,   610,   610,   666,   666,   690,   690 ], <  53523, -1>, <  69663,  1>, false, false, false, false>,
    < 526289, [ -1070, -1390, -1390, -1070, -1070, -1070,   594,   594,   866,   866,   866,   866,   866,   866,   866,   866 ], <   8001,  1>, <  81900,  1>,  true, false, false, false>,
    < 526289, [   690, -1390, -1390, -1310, -1310, -1310, -1310, -1310, -1310,  -798,  -798,  -798,  -798,  -798,  -798,   594 ], <   8726,  1>, < 137544,  1>, false,  true, false, false>,
    < 526289, [  1070, -1070,  -866,  -866,  -866,  -866,  -594,  -594,   866,   866,   866,   866,  1070,  1070,  1390,  1390 ], <   8001, -1>, <  81900, -1>,  true, false, false, false>,
    < 526289, [  -990, -1390, -1390,  -750,  -750,  -750,  -750,  -750,  -750,  -126,  -126,  -126,  -126,  -126,  -126,  1106 ], <  36447,  1>, <  74592,  1>, false,  true, false, false>,
    < 526289, [  -690, -1310, -1310,  -798,  -798,   594,   798,   798,   798,   798,  1310,  1310,  1310,  1310,  1390,  1390 ], <   8726, -1>, < 137544, -1>, false,  true, false, false>,
    < 526289, [   990,  -750,  -750,  -126,  -126,   126,   126,   126,   126,   750,   750,   750,   750,  1106,  1390,  1390 ], <  36447, -1>, <  74592, -1>, false,  true, false, false>,
    < 526637, [  -654, -1142, -1142,  -498,  -498,  -414,  -414,  -142,  -142,   142,   142,   498,   498,   538,   538,   622 ], <     49,  1>, <  36875, -1>, false, false, false, false>,
    < 526637, [   654,  -538,  -538,  -142,  -142,  -142,  -142,   414,   414,   498,   498,   498,   498,   622,  1142,  1142 ], <     49, -1>, <  36875,  1>, false, false, false, false>,
    < 526777, [ -1038, -1222, -1222,  -182,  -182,  -102,  -102,   182,   182,   182,   182,   778,  1222,  1222,  1222,  1222 ], <  38114,  1>, <  44740,  1>, false,  true, false, false>,
    < 526777, [  -602,  -826,  -826,   -90,   -90,   -70,    90,    90,   102,   102,   518,   518,   826,   826,   838,   838 ], <    105, -1>, < 141009,  1>, false, false, false, false>,
    < 526777, [  1038, -1222, -1222,  -182,  -182,   102,   102,   182,   182,   182,   182,   778,  1222,  1222,  1222,  1222 ], <  38114, -1>, <  44740, -1>, false,  true, false, false>,
    < 526777, [   602,  -838,  -838,  -518,  -518,  -102,  -102,   -70,    90,    90,    90,    90,   826,   826,   826,   826 ], <    105,  1>, < 141009, -1>, false, false, false, false>,
    < 527053, [    46,  -526,  -526,  -526,  -526,    46,    46,    66,    66,    66,    66,   342,   342,   366,   966,   966 ], <   3064,  1>, <   4309, -1>,  true, false, false, false>,
    < 527053, [   -46,  -966,  -966,  -526,  -526,  -342,  -342,   -66,   -66,   -46,   -46,    66,    66,   366,   526,   526 ], <   3064, -1>, <   4309,  1>,  true, false, false, false>,
    < 527057, [  -182, -1038, -1038,  -638,  -622,  -622,  -238,  -238,   238,   238,   238,   238,  1038,  1038,  1038,  1038 ], <   7451,  1>, <  21421,  1>, false,  true, false, false>,
    < 527057, [   182, -1038, -1038,  -638,  -238,  -238,   238,   238,   238,   238,   622,   622,  1038,  1038,  1038,  1038 ], <   7451, -1>, <  21421, -1>, false,  true, false, false>,
    < 527897, [  -318, -1026, -1026, -1026, -1026,  -866,  -866,  -866,  -866,  -734,  -734,  -318,  -318,   122,   122,   330 ], <  25752, -1>, <  99221, -1>,  true, false, false, false>,
    < 527897, [   318, -1026, -1026,  -866,  -866,  -122,  -122,   318,   318,   330,   734,   734,   866,   866,  1026,  1026 ], <  25752,  1>, <  99221,  1>,  true, false, false, false>,
    < 527921, [   390,  -662,  -662,  -486,  -486,   450,   486,   486,   486,   486,   590,   590,   662,   662,   662,   662 ], <  11935,  1>, <  55904,  1>, false,  true, false, false>,
    < 527921, [  -390,  -662,  -662,  -590,  -590,  -486,  -486,   450,   486,   486,   486,   486,   662,   662,   662,   662 ], <  11935, -1>, <  55904, -1>, false,  true, false, false>,
    < 528137, [  -378, -1290, -1290, -1258, -1258, -1050, -1050, -1014,  -810,  -810,  -762,  -762,   762,   762,  1290,  1290 ], <   5805, -1>, < 216895, -1>, false, false, false, false>,
    < 528137, [   378, -1014,   762,   762,   762,   762,   810,   810,  1050,  1050,  1258,  1258,  1290,  1290,  1290,  1290 ], <   5805,  1>, < 216895,  1>, false, false, false, false>,
    < 528313, [ -1262, -1262, -1262, -1238,  -590,  -590,   554,   554,   590,   590,   590,   590,  1262,  1262,  1262,  1262 ], <   9851, -1>, <  19702, -1>,  true,  true,  true, false>,
    < 528313, [  1262, -1262, -1262, -1238,  -590,  -590,  -554,  -554,   590,   590,   590,   590,  1262,  1262,  1262,  1262 ], <   9851,  1>, <  19702,  1>,  true,  true,  true, false>,
    < 529121, [    50,  -878,  -878,  -510,  -510,  -510,  -510,  -166,  -166,  -166,  -166,    50,    50,  1034,  1034,  1106 ], <  27050, -1>, <  90304, -1>,  true, false, false, false>,
    < 529121, [   -50, -1034, -1034,  -510,  -510,  -166,  -166,   -50,   -50,   166,   166,   510,   510,   878,   878,  1106 ], <  27050,  1>, <  90304,  1>,  true, false, false, false>,
    < 529241, [  -134,  -486,  -134,  -134,    42,    42,    42,    42,   650,   650,   650,   650,   858,   858,  1210,  1210 ], <  52752,  1>, < 172184, -1>,  true, false, false, false>,
    < 529241, [   134, -1210, -1210,  -858,  -858,  -650,  -650,  -486,   -42,   -42,    42,    42,   134,   134,   650,   650 ], <  52752, -1>, < 172184,  1>,  true, false, false, false>,
    < 530297, [   134, -1002, -1002, -1002, -1002,   -42,   -42,    42,    42,   134,   134,   598,   598,   762,  1002,  1002 ], <  13436, -1>, <  26004, -1>,  true, false, false, false>,
    < 530297, [   198,  -490,  -490,  -426,  -426,   134,   134,   378,   426,   426,   490,   490,   598,   598,  1302,  1302 ], <  20933, -1>, <  75654, -1>, false, false, false, false>,
    < 530297, [  -134,  -598,  -598,  -134,  -134,    42,    42,    42,    42,   762,  1002,  1002,  1002,  1002,  1002,  1002 ], <  13436,  1>, <  26004,  1>,  true, false, false, false>,
    < 530297, [  -198, -1302, -1302,  -598,  -598,  -134,  -134,   378,   426,   426,   426,   426,   490,   490,   490,   490 ], <  20933,  1>, <  75654,  1>, false, false, false, false>,
    < 530513, [  -274,  -942,  -942,  -366,  -366,  -274,  -274,   -82,   -82,    46,    46,   366,   366,   942,   942,  1362 ], <  12952, -1>, <  21002, -1>,  true, false, false, false>,
    < 530513, [   274,  -942,  -942,  -942,  -942,  -366,  -366,  -366,  -366,   -46,   -46,    82,    82,   274,   274,  1362 ], <  12952,  1>, <  21002,  1>,  true, false, false, false>,
    < 530653, [  -450,  -450,  -450,    22,    22,   246,   246,   354,   354,   354,   354,   450,   450,   450,   450,  1182 ], <  16643, -1>, < 103390,  1>,  true, false, false, false>,
    < 530653, [   450,  -450,  -450,  -354,  -354,  -246,  -246,   -22,   -22,   354,   354,   450,   450,   450,   450,  1182 ], <  16643,  1>, < 103390, -1>,  true, false, false, false>,
    < 530753, [  -446,  -446,  -446,   -14,   -14,    18,    18,    18,    18,   114,   114,   114,   114,   322,  1394,  1394 ], <  25778,  1>, <  29639,  1>,  true, false, false, false>,
    < 530753, [   446, -1394, -1394,  -114,  -114,   -18,   -18,    14,    14,    18,    18,   114,   114,   322,   446,   446 ], <  25778, -1>, <  29639, -1>,  true, false, false, false>,
    < 531017, [    18, -1298, -1298, -1298, -1298,   -18,   -18,   -18,   -18,    18,    18,   634,   682,   682,  1298,  1298 ], <  16105, -1>, <  32210, -1>,  true,  true,  true, false>,
    < 531017, [   -18, -1298, -1298, -1298, -1298,  -682,  -682,   -18,   -18,   -18,   -18,    18,    18,   634,  1298,  1298 ], <  16105,  1>, <  32210,  1>,  true,  true,  true, false>,
    < 531169, [  -718, -1214, -1214,  -718,  -718,  -326,  -326,  -326,  -326,   226,   226,   938,   938,   938,   938,  1250 ], <  12355,  1>, <  68156,  1>,  true, false, false, false>,
    < 531169, [  -990,  -990,  -990,  -222,  -222,  -222,  -222,   226,   226,   226,   226,   226,   226,   226,  1122,  1122 ], <  15238,  1>, <  29510,  1>,  true, false, false, false>,
    < 531169, [   718,  -938,  -938,  -326,  -326,  -226,  -226,   326,   326,   718,   718,   938,   938,  1214,  1214,  1250 ], <  12355, -1>, <  68156, -1>,  true, false, false, false>,
    < 531169, [   990, -1122, -1122,  -226,  -226,  -226,  -226,  -222,  -222,   222,   222,   226,   226,   226,   990,   990 ], <  15238, -1>, <  29510, -1>,  true, false, false, false>,
    < 531689, [  -710,  -934,  -934,  -406,  -406,  -406,  -406,  -230,  -230,    26,    26,    26,    26,    90,    90,   234 ], <  12987,  1>, <  36118,  1>, false, false, false, false>,
    < 531689, [   710,  -406,  -406,   -90,   -90,   -26,   -26,    26,    26,   230,   230,   234,   406,   406,   934,   934 ], <  12987, -1>, <  36118, -1>, false, false, false, false>,
    < 531793, [   926,  -578,  -578,  -578,  -578,  -418,  -418,  -418,  -418,   418,   418,   578,   578,   690,  1006,  1006 ], <   7302,  1>, < 102964,  1>, false,  true, false, false>,
    < 531793, [  -926, -1006, -1006,   418,   418,   418,   418,   418,   418,   578,   578,   578,   578,   578,   578,   690 ], <   7302, -1>, < 102964, -1>, false,  true, false, false>,
    < 532153, [   766,  -794,  -794,  -466,  -466,  -466,  -466,   -14,   -14,    14,    14,    14,    14,   466,   466,   490 ], <  47008,  1>, < 160267,  1>, false,  true, false, false>,
    < 532153, [  -766,  -466,  -466,  -466,  -466,   -14,   -14,    14,    14,    14,    14,   466,   466,   490,   794,   794 ], <  47008, -1>, < 160267, -1>, false,  true, false, false>,
    < 532241, [  -270, -1070, -1070, -1046, -1046,  -446,  -446,  -446,  -446,  -318,  -270,  -270,  -102,  -102,  -102,  -102 ], <   1198, -1>, < 176015, -1>,  true, false, false, false>,
    < 532241, [   270, -1134,  -930,  -930,  -930,  -930,  -478,  -478,   478,   478,   478,   478,   930,   930,  1070,  1070 ], <  86188, -1>, < 103979, -1>, false,  true, false, false>,
    < 532241, [   270,  -446,  -446,  -318,  -102,  -102,   102,   102,   270,   270,   446,   446,  1046,  1046,  1070,  1070 ], <   1198,  1>, < 176015,  1>,  true, false, false, false>,
    < 532241, [  -270, -1134, -1070, -1070,  -478,  -478,  -478,  -478,  -478,  -478,   930,   930,   930,   930,   930,   930 ], <  86188,  1>, < 103979,  1>, false,  true, false, false>,
    < 532537, [  -878, -1342, -1342,  -878,  -878,  -214,  -170,  -170,  -170,  -170,   282,   282,   742,   742,   742,   742 ], <  28864, -1>, <  58335, -1>,  true, false, false, false>,
    < 532537, [   878,  -742,  -742,  -282,  -282,  -214,  -170,  -170,   170,   170,   742,   742,   878,   878,  1342,  1342 ], <  28864,  1>, <  58335,  1>,  true, false, false, false>,
    < 532561, [   546, -1134,  -814,  -814,  -814,  -814,  -814,  -814,  -238,  -238,   610,   610,   610,   610,   610,   610 ], <  16741,  1>, <  22671,  1>, false,  true, false, false>,
    < 532561, [  -546, -1134,  -814,  -814,  -610,  -610,  -610,  -610,   238,   238,   610,   610,   814,   814,   814,   814 ], <  16741, -1>, <  22671, -1>, false,  true, false, false>,
    < 532801, [  -290,   -98,   -98,   -98,   -98,   -94,   -94,    94,    94,    94,    94,    98,    98,   702,   702,   898 ], <  20534, -1>, <  45768, -1>, false,  true, false, false>,
    < 532801, [   290,  -702,  -702,   -94,   -94,   -94,   -94,   -94,   -94,    98,    98,    98,    98,    98,    98,   898 ], <  20534,  1>, <  45768,  1>, false,  true, false, false>,
    < 532849, [  1106,  -654,  -414,  -414,  -286,  -286,   354,   354,   354,   354,   546,   546,   546,   546,  1106,  1106 ], <   6337,  1>, <  50761,  1>,  true, false, false, false>,
    < 532849, [ -1106, -1106, -1106,  -654,  -546,  -546,  -354,  -354,   286,   286,   354,   354,   414,   414,   546,   546 ], <   6337, -1>, <  50761, -1>,  true, false, false, false>,
    < 532949, [  -906, -1290,  -906,  -906,  -290,  -290,    14,    14,   650,   650,   650,   650,   666,   666,   666,   666 ], <  48823, -1>, <  72794,  1>,  true, false, false, false>,
    < 532949, [   906, -1290,  -666,  -666,  -650,  -650,   -14,   -14,   290,   290,   650,   650,   666,   666,   906,   906 ], <  48823,  1>, <  72794, -1>,  true, false, false, false>,
    < 533129, [   138, -1430, -1430, -1014, -1014, -1014, -1014,  -630,  -630,  -630,  -630,   138,   138,   234,   234,   906 ], < 110373,  1>, < 120184,  1>,  true, false, false, false>,
    < 533129, [  -138, -1014, -1014,  -630,  -630,  -234,  -234,  -138,  -138,   630,   630,   906,  1014,  1014,  1430,  1430 ], < 110373, -1>, < 120184, -1>,  true, false, false, false>,
    < 533129, [  1086,  -294,  -294,  -202,  -202,  -202,  -202,   202,   202,   294,   294,   294,   294,   730,  1430,  1430 ], <  27103, -1>, < 111404, -1>, false,  true, false, false>,
    < 533129, [ -1086, -1430, -1430,  -294,  -294,  -202,  -202,  -202,  -202,   202,   202,   294,   294,   294,   294,   730 ], <  27103,  1>, < 111404,  1>, false,  true, false, false>,
    < 533149, [   866, -1046, -1046,  -866,  -866,  -738,  -738,  -482,   738,   738,   866,   866,   866,   866,  1386,  1386 ], <   1534,  1>, <  13065,  1>,  true, false, false, false>,
    < 533149, [  -866, -1386, -1386,  -866,  -866,  -482,   738,   738,   738,   738,   866,   866,   866,   866,  1046,  1046 ], <   1534, -1>, <  13065, -1>,  true, false, false, false>,
    < 533177, [   298, -1382, -1382, -1030, -1030, -1030, -1030, -1030, -1030,  -710,  -710,  -710,  -710,  -710,  -710,  -102 ], <  40413, -1>, <  61370, -1>, false,  true, false, false>,
    < 533177, [  -298, -1030, -1030,  -710,  -710,  -102,   710,   710,   710,   710,  1030,  1030,  1030,  1030,  1382,  1382 ], <  40413,  1>, <  61370,  1>, false,  true, false, false>,
    < 533837, [  -338, -1402, -1402,  -338,  -338,  -242,  -238,  -238,  -238,  -238,   678,   678,   882,   882,   882,   882 ], <    759,  1>, <  43836,  1>,  true, false, false, false>,
    < 533837, [   338,  -882,  -882,  -678,  -678,  -242,  -238,  -238,   238,   238,   338,   338,   882,   882,  1402,  1402 ], <    759, -1>, <  43836, -1>,  true, false, false, false>,
    < 534073, [   750, -1386, -1386,  -850,  -850,  -594,  -594,  -594,  -594,   490,   594,   594,   750,   750,   850,   850 ], <  19438,  1>, <  52650,  1>,  true, false, false, false>,
    < 534073, [  -750,  -850,  -850,  -850,  -850,  -750,  -750,  -594,  -594,  -594,  -594,   490,   594,   594,  1386,  1386 ], <  19438, -1>, <  52650, -1>,  true, false, false, false>,
    < 535361, [  -858, -1138, -1138,  -518,  -518,  -330,  -330,  -330,  -330,   330,   330,   518,   518,   518,   518,  1426 ], < 146818,  1>, < 193932,  1>, false,  true, false, false>,
    < 535361, [   858,  -518,  -518,  -330,  -330,  -330,  -330,   330,   330,   518,   518,   518,   518,  1138,  1138,  1426 ], < 146818, -1>, < 193932, -1>, false,  true, false, false>,
    < 535489, [   198,  -746,  -746,  -746,  -746,  -370,  -370,  -122,  -122,  -122,  -122,   122,   122,   146,   746,   746 ], <  44181,  1>, <  79024,  1>, false,  true, false, false>,
    < 535489, [  -198,  -746,  -746,  -746,  -746,  -122,  -122,  -122,  -122,   122,   122,   146,   370,   370,   746,   746 ], <  44181, -1>, <  79024, -1>, false,  true, false, false>,
    < 536017, [   -82, -1058, -1058, -1058, -1058,  -974,  -562,  -562,  -562,  -562,  -402,  -402,   562,   562,  1058,  1058 ], <   2543,  1>, <  25156,  1>, false,  true, false, false>,
    < 536017, [    82,  -974,   402,   402,   562,   562,   562,   562,   562,   562,  1058,  1058,  1058,  1058,  1058,  1058 ], <   2543, -1>, <  25156, -1>, false,  true, false, false>,
    < 536281, [  -214, -1350, -1350,  -598,  -598,  -598,  -598,  -598,  -598,   170,   170,   170,   170,   170,   170,   954 ], <  80063, -1>, < 109835, -1>, false,  true, false, false>,
    < 536281, [   214,  -598,  -598,  -170,  -170,  -170,  -170,   170,   170,   598,   598,   598,   598,   954,  1350,  1350 ], <  80063,  1>, < 109835,  1>, false,  true, false, false>,
    < 536449, [  -382, -1150, -1150, -1150, -1150,  -382,  -382,   -62,    50,    50,   450,   450,   450,   450,  1106,  1106 ], <  37323,  1>, <  40044,  1>,  true, false, false, false>,
    < 536449, [   382, -1150, -1150, -1106, -1106,  -450,  -450,   -62,   -50,   -50,   382,   382,   450,   450,  1150,  1150 ], <  37323, -1>, <  40044, -1>,  true, false, false, false>,
    < 536593, [ -1166, -1070,   882,   882,   882,   882,   882,   882,  1138,  1138,  1138,  1138,  1138,  1138,  1426,  1426 ], <   8085,  1>, < 110647,  1>, false,  true, false, false>,
    < 536593, [ -1006,  -750,    18,    18,    18,    18,    18,    18,   914,   914,   914,   914,   914,   914,  1426,  1426 ], <   2340,  1>, <  23360,  1>, false,  true, false, false>,
    < 536593, [  1006, -1426, -1426,  -914,  -914,  -914,  -914,  -750,   -18,   -18,   -18,   -18,    18,    18,   914,   914 ], <   2340, -1>, <  23360, -1>, false,  true, false, false>,
    < 536593, [  1166, -1426, -1426, -1138, -1138, -1138, -1138, -1070,  -882,  -882,  -882,  -882,   882,   882,  1138,  1138 ], <   8085, -1>, < 110647, -1>, false,  true, false, false>,
    < 536677, [    70,  -698,  -698,    70,    70,   182,  1042,  1042,  1042,  1042,  1322,  1322,  1322,  1322,  1342,  1342 ], <  21046, -1>, <  82549, -1>,  true, false, false, false>,
    < 536677, [   -70, -1342, -1342, -1322, -1322, -1042, -1042,   -70,   -70,   182,   698,   698,  1042,  1042,  1322,  1322 ], <  21046,  1>, <  82549,  1>,  true, false, false, false>,
    < 536953, [  -774,  -806,  -806,  -646,  -470,  -470,  -470,  -470,  -470,  -470,   746,   746,   746,   746,   746,   746 ], <  10086,  1>, < 104081, -1>, false,  true, false, false>,
    < 536953, [   774,  -746,  -746,  -746,  -746,  -646,  -470,  -470,   470,   470,   470,   470,   746,   746,   806,   806 ], <  10086, -1>, < 104081,  1>, false,  true, false, false>
*]>;




data20 := <[ 138, 132, 6, 78, 58, 4, 0, 4 ], [*
    <1034177, [   -62,  -254,   -94,   -94,   -62,   -62,   162,   162,   162,   162,   194,   194,   194,   194,   962,   962 ], <  22132,  1>, < 151839,  1>,  true, false, false, false>,
    <1034177, [    62,  -962,  -962,  -254,  -194,  -194,  -162,  -162,    62,    62,    94,    94,   162,   162,   194,   194 ], <  22132, -1>, < 151839, -1>,  true, false, false, false>,
    <1034993, [ -1206, -1470, -1470,  -222,  -222,   222,   222,   222,   222,   626,   626,   802,  1470,  1470,  1470,  1470 ], <  42142,  1>, <  90498,  1>, false,  true, false, false>,
    <1034993, [  1206, -1470, -1470,  -626,  -626,  -222,  -222,   222,   222,   222,   222,   802,  1470,  1470,  1470,  1470 ], <  42142, -1>, <  90498, -1>, false,  true, false, false>,
    <1035413, [  1206, -1266, -1266,  -470,  -470,  -470,  -470,   686,   686,   726,  1206,  1206,  1482,  1482,  1482,  1482 ], <  46887, -1>, < 204441,  1>,  true, false, false, false>,
    <1035413, [ -1206, -1482, -1482, -1206, -1206,  -686,  -686,  -470,  -470,   470,   470,   726,  1266,  1266,  1482,  1482 ], <  46887,  1>, < 204441, -1>,  true, false, false, false>,
    <1035641, [   690, -1494,   -78,   -78,   -46,   -46,    46,    46,    46,    46,    78,    78,    78,    78,  1258,  1258 ], <  40677, -1>, < 155212, -1>, false,  true, false, false>,
    <1035641, [  -690, -1494, -1258, -1258,   -78,   -78,   -46,   -46,    46,    46,    46,    46,    78,    78,    78,    78 ], <  40677,  1>, < 155212,  1>, false,  true, false, false>,
    <1035953, [  -294, -2014, -2014, -1278, -1278, -1218, -1218, -1218, -1218,   930,  1218,  1218,  1278,  1278,  1278,  1278 ], < 100457,  1>, < 149890,  1>, false,  true, false, false>,
    <1035953, [   294, -1278, -1278, -1218, -1218, -1218, -1218,   930,  1218,  1218,  1278,  1278,  1278,  1278,  2014,  2014 ], < 100457, -1>, < 149890, -1>, false,  true, false, false>,
    <1035977, [   -66, -1262, -1262,  -434,  -434,  -122,  -122,   -66,   -66,   434,   434,  1210,  1262,  1262,  1342,  1342 ], <  67490,  1>, <  95463,  1>,  true, false, false, false>,
    <1035977, [    66, -1342, -1342,  -434,  -434,  -434,  -434,    66,    66,   122,   122,  1210,  1262,  1262,  1262,  1262 ], <  67490, -1>, <  95463, -1>,  true, false, false, false>,
    <1036129, [  -334,  -670,  -670,  -670,  -670,  -670,  -670,  -334,  -334,  -334,  -334,  -334,  -334,  1570,  1570,  1570 ], <  68121,  1>, < 203897,  1>, false,  true, false, false>,
    <1036129, [   334, -1570, -1570,  -670,  -670,  -334,  -334,   334,   334,   334,   334,   670,   670,   670,   670,  1570 ], <  68121, -1>, < 203897, -1>, false,  true, false, false>,
    <1036153, [  1250,  -982,  -574,  -574,  -226,  -226,  -226,  -226,   226,   226,   574,   574,   574,   574,  1114,  1114 ], <  99383, -1>, < 149234, -1>, false,  true, false, false>,
    <1036153, [ -1250, -1114, -1114,  -982,  -574,  -574,  -226,  -226,  -226,  -226,   226,   226,   574,   574,   574,   574 ], <  99383,  1>, < 149234,  1>, false,  true, false, false>,
    <1036537, [  -298, -1302, -1302, -1034, -1034,  -138,  -138,  -122,  -122,   122,   122,   422,   422,   794,  1302,  1302 ], < 145466, -1>, < 196614, -1>, false, false, false, false>,
    <1036537, [   298, -1302, -1302, -1302, -1302,  -422,  -422,   122,   122,   122,   122,   138,   138,   794,  1034,  1034 ], < 145466,  1>, < 196614,  1>, false, false, false, false>,
    <1036669, [  1310,  -670,  -670,  -670,  -670,    54,    54,   382,   866,   866,   866,   866,  1310,  1310,  1974,  1974 ], <  35767,  1>, <  66701,  1>,  true, false, false, false>,
    <1036669, [ -1310, -1974, -1974, -1310, -1310,  -866,  -866,  -670,  -670,   -54,   -54,   382,   670,   670,   866,   866 ], <  35767, -1>, <  66701, -1>,  true, false, false, false>,
    <1036921, [ -1302, -1494, -1494, -1494, -1494, -1302, -1302,   330,   330,   986,   986,   986,   986,  1370,  2010,  2010 ], <  32775,  1>, <  45420,  1>,  true, false, false, false>,
    <1036921, [  1302, -2010, -2010, -1494, -1494,  -986,  -986,  -330,  -330,   986,   986,  1302,  1302,  1370,  1494,  1494 ], <  32775, -1>, <  45420, -1>,  true, false, false, false>,
    <1037857, [  1130, -1822, -1822,  -910,  -474,  -474,  -474,  -474,    90,    90,   470,   470,   470,   470,  1130,  1130 ], < 166290, -1>, < 217896, -1>,  true, false, false, false>,
    <1037857, [ -1130, -1130, -1130,  -910,  -474,  -474,  -470,  -470,   -90,   -90,   470,   470,   474,   474,  1822,  1822 ], < 166290,  1>, < 217896,  1>,  true, false, false, false>,
    <1038617, [  -138,  -422,  -230,  -230,  -182,  -182,  -138,  -138,   182,   182,   230,   230,  1590,  1590,  2038,  2038 ], <  34327, -1>, <  53762, -1>,  true, false, false, false>,
    <1038617, [   138, -2038, -2038, -1590, -1590,  -422,  -230,  -230,  -230,  -230,  -182,  -182,  -182,  -182,   138,   138 ], <  34327,  1>, <  53762,  1>,  true, false, false, false>,
    <1038881, [ -1314, -1890, -1890, -1618, -1618, -1314, -1314, -1314, -1314,  1314,  1314,  1314,  1454,  1454,  1890,  1890 ], < 197137, -1>, < 218435, -1>,  true, false, false, false>,
    <1038881, [  1314, -1454, -1454,  1314,  1314,  1314,  1314,  1314,  1314,  1314,  1618,  1618,  1890,  1890,  1890,  1890 ], < 197137,  1>, < 218435,  1>,  true, false, false, false>,
    <1039001, [   998, -1402, -1402, -1290, -1290, -1290, -1290,  -614,  -202,  -202,  -202,  -202,   202,   202,  1290,  1290 ], <  34834,  1>, <  73155, -1>, false,  true, false, false>,
    <1039001, [  -998,  -614,   202,   202,   202,   202,   202,   202,  1290,  1290,  1290,  1290,  1290,  1290,  1402,  1402 ], <  34834, -1>, <  73155,  1>, false,  true, false, false>,
    <1039081, [  -618, -1482, -1482,  -630,  -630,  -618,  -618,  -554,  -554,   554,   554,   630,   630,   726,   726,  1066 ], <  28064, -1>, < 102133, -1>,  true, false, false, false>,
    <1039081, [   618,  -726,  -726,  -630,  -630,  -630,  -630,   554,   554,   554,   554,   618,   618,  1066,  1482,  1482 ], <  28064,  1>, < 102133,  1>,  true, false, false, false>,
    <1039921, [ -1066, -1982, -1982, -1970, -1970, -1066, -1066,  -190,  -190,   190,   190,   770,  1910,  1910,  1982,  1982 ], <  36362,  1>, < 326133,  1>,  true, false, false, false>,
    <1039921, [  1066, -1910, -1910,   190,   190,   190,   190,   770,  1066,  1066,  1970,  1970,  1982,  1982,  1982,  1982 ], <  36362, -1>, < 326133, -1>,  true, false, false, false>,
    <1040657, [  -750, -1838, -1838, -1838, -1838,  -750,  -750,  -750,  -750,  -750,  -750,   898,   898,  1298,  1538,  1538 ], <  94164,  1>, < 140108,  1>,  true, false, false, false>,
    <1040657, [   750, -1838, -1838, -1538, -1538,  -898,  -898,  -750,  -750,   750,   750,   750,   750,  1298,  1838,  1838 ], <  94164, -1>, < 140108, -1>,  true, false, false, false>,
    <1040873, [  -534, -1494, -1334, -1334,  -678,  -678,  -678,  -678,  -678,  -678,   570,   570,   570,   570,   570,   570 ], <  13749,  1>, < 182135, -1>, false,  true, false, false>,
    <1040873, [   534, -1494,  -678,  -678,  -570,  -570,  -570,  -570,   570,   570,   678,   678,   678,   678,  1334,  1334 ], <  13749, -1>, < 182135,  1>, false,  true, false, false>,
    <1041269, [   -10, -1426, -1426, -1062, -1062, -1062, -1062,  -994,  -994,  -790,  -790,  -790,  -790,   -10,   -10,   214 ], <  44041, -1>, < 112841, -1>,  true, false, false, false>,
    <1041269, [    10, -1062, -1062,  -790,  -790,    10,    10,   214,   790,   790,   994,   994,  1062,  1062,  1426,  1426 ], <  44041,  1>, < 112841,  1>,  true, false, false, false>,
    <1041281, [   -66, -1634, -1634, -1182, -1074, -1074,  -750,  -750,   -66,   -66,   190,   190,   750,   750,  1634,  1634 ], <  32258, -1>, <  94708,  1>,  true, false, false, false>,
    <1041281, [    66, -1182,  -750,  -750,  -750,  -750,  -190,  -190,    66,    66,  1074,  1074,  1634,  1634,  1634,  1634 ], <  32258,  1>, <  94708, -1>,  true, false, false, false>,
    <1041329, [  -894,  -894,  -894,  -750,    66,    66,    66,    66,   274,   274,  1170,  1170,  1170,  1170,  1570,  1570 ], < 106015,  1>, < 150408,  1>,  true, false, false, false>,
    <1041329, [   894, -1570, -1570, -1170, -1170,  -750,  -274,  -274,   -66,   -66,    66,    66,   894,   894,  1170,  1170 ], < 106015, -1>, < 150408, -1>,  true, false, false, false>,
    <1041737, [  -482, -1218, -1218, -1218, -1218,  -958,  -958,   378,   958,   958,   958,   958,  1218,  1218,  1478,  1478 ], <  30352,  1>, <  81960,  1>, false,  true, false, false>,
    <1041737, [   482, -1478, -1478, -1218, -1218, -1218, -1218,  -958,  -958,   378,   958,   958,   958,   958,  1218,  1218 ], <  30352, -1>, <  81960, -1>, false,  true, false, false>,
    <1042273, [ -1614, -2014, -2014, -1614, -1614,  -974,  -574,  -574,  -574,  -574,  1322,  1322,  1322,  1322,  1514,  1514 ], <   5721, -1>, <  90128, -1>,  true, false, false, false>,
    <1042273, [  1614, -1514, -1514, -1322, -1322,  -974,  -574,  -574,   574,   574,  1322,  1322,  1614,  1614,  2014,  2014 ], <   5721,  1>, <  90128,  1>,  true, false, false, false>,
    <1043113, [  -286,  -486,  -486,  -254,  -254,    -2,    -2,    -2,    -2,     2,     2,   254,   254,   254,   254,  1562 ], <  11108, -1>, < 222748, -1>, false,  true, false, false>,
    <1043113, [   286,  -254,  -254,    -2,    -2,    -2,    -2,     2,     2,   254,   254,   254,   254,   486,   486,  1562 ], <  11108,  1>, < 222748,  1>, false,  true, false, false>,
    <1043177, [ -1602, -1410, -1410, -1410, -1410,  -678,  -602,  -602,  -354,  -354,  -354,  -354,   354,   354,  1410,  1410 ], <  39182,  1>, <  82632,  1>, false,  true, false, false>,
    <1043177, [  1602, -1410, -1410, -1410, -1410,  -678,  -354,  -354,  -354,  -354,   354,   354,   602,   602,  1410,  1410 ], <  39182, -1>, <  82632, -1>, false,  true, false, false>,
    <1043489, [ -1790, -1790, -1790,  -318,  -150,  -150,  -150,  -150,   426,   426,   426,   426,   914,   914,  1250,  1250 ], <  75142,  1>, < 101446,  1>,  true, false, false, false>,
    <1043489, [  1790, -1250, -1250,  -914,  -914,  -426,  -426,  -318,  -150,  -150,   150,   150,   426,   426,  1790,  1790 ], <  75142, -1>, < 101446, -1>,  true, false, false, false>,
    <1044209, [   642,  -910,  -910,  -510,  -510,  -510,  -510,   434,   642,   642,   818,   818,   818,   818,  1970,  1970 ], <  47175,  1>, < 224256,  1>,  true, false, false, false>,
    <1044209, [  -642, -1970, -1970,  -818,  -818,  -642,  -642,  -510,  -510,   434,   510,   510,   818,   818,   910,   910 ], <  47175, -1>, < 224256, -1>,  true, false, false, false>,
    <1044353, [  -534,  -890,  -890,  -890,  -890,  -534,  -534,   534,   534,   534,   534,   890,   890,  1618,  1666,  1666 ], <  14248, -1>, <  46877, -1>,  true,  true,  true, false>,
    <1044353, [   534, -1666, -1666,  -890,  -890,  -890,  -890,  -534,  -534,   534,   534,   534,   534,   890,   890,  1618 ], <  14248,  1>, <  46877,  1>,  true,  true,  true, false>,
    <1044689, [  -654, -1966, -1966,  -654,  -654,   474,   474,   474,   474,   666,   666,   946,   946,   946,   946,   994 ], <  80199, -1>, <  90511, -1>,  true, false, false, false>,
    <1044689, [   654,  -946,  -946,  -666,  -666,  -474,  -474,   474,   474,   654,   654,   946,   946,   994,  1966,  1966 ], <  80199,  1>, <  90511,  1>,  true, false, false, false>,
    <1045393, [ -1426, -1426, -1426, -1186, -1186, -1026, -1026,   -94,   -94,    94,    94,   766,   766,   914,  1186,  1186 ], <  41292, -1>, <  77370, -1>,  true, false, false, false>,
    <1045393, [  1426,  -766,  -766,   -94,   -94,   -94,   -94,   914,  1026,  1026,  1186,  1186,  1186,  1186,  1426,  1426 ], <  41292,  1>, <  77370,  1>,  true, false, false, false>,
    <1045841, [  -210, -1050, -1050, -1042, -1042,  -390,  -390,  -210,  -210,   390,   390,  1010,  1050,  1050,  1662,  1662 ], <  40915, -1>, <  59293, -1>,  true, false, false, false>,
    <1045841, [   210, -1662, -1662,  -390,  -390,  -390,  -390,   210,   210,  1010,  1042,  1042,  1050,  1050,  1050,  1050 ], <  40915,  1>, <  59293,  1>,  true, false, false, false>,
    <1046257, [  -386, -1378, -1378, -1282, -1282, -1102, -1102,  -542,  -542,  -386,  -386,   242,   542,   542,  1102,  1102 ], <  11435, -1>, < 177236, -1>,  true, false, false, false>,
    <1046257, [ -1478, -1478, -1478,  -802,  -802,  -802,  -802,  -574,   762,   762,  1022,  1022,  1022,  1022,  1378,  1378 ], <  13018, -1>, < 122852, -1>,  true, false, false, false>,
    <1046257, [  -342, -1022,  -662,  -662,   -70,   -70,    70,    70,    70,    70,   662,   662,   662,   662,  1378,  1378 ], <  71625, -1>, < 297800, -1>, false,  true, false, false>,
    <1046257, [   342, -1378, -1378, -1022,  -662,  -662,   -70,   -70,    70,    70,    70,    70,   662,   662,   662,   662 ], <  71625,  1>, < 297800,  1>, false,  true, false, false>,
    <1046257, [   386, -1102, -1102, -1102, -1102,  -542,  -542,  -542,  -542,   242,   386,   386,  1282,  1282,  1378,  1378 ], <  11435,  1>, < 177236,  1>,  true, false, false, false>,
    <1046257, [  1478, -1378, -1378, -1022, -1022,  -802,  -802,  -762,  -762,  -574,   802,   802,  1022,  1022,  1478,  1478 ], <  13018,  1>, < 122852,  1>,  true, false, false, false>,
    <1046849, [  -146, -1822, -1822, -1746, -1746,  -786,  -786,  -446,  -146,  -146,  1550,  1550,  1746,  1746,  1822,  1822 ], <   7318, -1>, <   7486, -1>,  true, false, false, false>,
    <1046849, [   146, -1822, -1822, -1822, -1822, -1550, -1550,  -446,   146,   146,   786,   786,  1746,  1746,  1746,  1746 ], <   7318,  1>, <   7486,  1>,  true, false, false, false>,
    <1046993, [   354, -1646, -1646,   866,   866,   866,   866,   866,   866,  1250,  1250,  1250,  1250,  1250,  1250,  1778 ], <  13613, -1>, < 152346, -1>, false,  true, false, false>,
    <1046993, [  -354, -1250, -1250, -1250, -1250,  -866,  -866,  -866,  -866,   866,   866,  1250,  1250,  1646,  1646,  1778 ], <  13613,  1>, < 152346,  1>, false,  true, false, false>,
    <1047713, [  -922, -1874, -1874, -1446, -1446,  -922,  -922,  -714,  -714,  -654,   246,   246,   714,   714,  1446,  1446 ], <  12808,  1>, <  30600,  1>,  true, false, false, false>,
    <1047713, [   922,  -714,  -714,  -714,  -714,  -654,  -246,  -246,   922,   922,  1446,  1446,  1446,  1446,  1874,  1874 ], <  12808, -1>, <  30600, -1>,  true, false, false, false>,
    <1047941, [  -282, -1858, -1858,  -390,  -390,  -390,  -390,  -282,  -282,   -38,   -38,   -38,   -38,   326,  1566,  1566 ], <   2543, -1>, <  39196,  1>,  true, false, false, false>,
    <1047941, [   282, -1566, -1566,  -390,  -390,   -38,   -38,    38,    38,   282,   282,   326,   390,   390,  1858,  1858 ], <   2543,  1>, <  39196, -1>,  true, false, false, false>,
    <1048709, [   186, -1398, -1398,   -90,   -90,    -6,    -6,    90,    90,   130,   130,   198,   450,   450,  1398,  1398 ], <   5263, -1>, <  31314, -1>, false, false, false, false>,
    <1048709, [  -186, -1398, -1398, -1398, -1398,  -450,  -450,  -130,  -130,     6,     6,    90,    90,    90,    90,   198 ], <   5263,  1>, <  31314,  1>, false, false, false, false>,
    <1049497, [    34, -1398,  -962,  -962,  -962,  -962,  -546,  -546,  -546,  -546,   546,   546,   962,   962,  2042,  2042 ], <  37284, -1>, <  98426, -1>, false,  true, false, false>,
    <1049497, [   -34, -2042, -2042, -1398,  -962,  -962,  -962,  -962,  -546,  -546,  -546,  -546,   546,   546,   962,   962 ], <  37284,  1>, <  98426,  1>, false,  true, false, false>,
    <1049569, [ -1246, -1374, -1374, -1246, -1246,  -958,  -958,  -958,  -958,  -446,  -446,  -158,  -158,  -158,  -158,  1826 ], <  36373,  1>, <  82049,  1>,  true, false, false, false>,
    <1049569, [  1246,  -958,  -958,  -158,  -158,   158,   158,   446,   446,   958,   958,  1246,  1246,  1374,  1374,  1826 ], <  36373, -1>, <  82049, -1>,  true, false, false, false>,
    <1049837, [  -318, -1338, -1338,  -882,  -882,  -318,  -318,  -142,  -142,   882,   882,  1338,  1338,  1918,  2042,  2042 ], <  53967, -1>, <  62104,  1>,  true, false, false, false>,
    <1049837, [   318, -2042, -2042,   142,   142,   318,   318,   882,   882,   882,   882,  1338,  1338,  1338,  1338,  1918 ], <  53967,  1>, <  62104, -1>,  true, false, false, false>,
    <1049857, [    62, -1410, -1410, -1218, -1218, -1026, -1026,  -770,  -770,  -766,    62,    62,   770,   770,  1026,  1026 ], <  43227, -1>, <  57816, -1>,  true, false, false, false>,
    <1049857, [   -62,  -766,   -62,   -62,   770,   770,   770,   770,  1026,  1026,  1026,  1026,  1218,  1218,  1410,  1410 ], <  43227,  1>, <  57816,  1>,  true, false, false, false>,
    <1049857, [  -222, -1214,  -990,  -990,  -990,  -990,  -990,  -990,  -222,  -222,  -222,  -222,  -222,  -222,  1218,  1218 ], <   8530,  1>, <  21228,  1>,  true,  true,  true, false>,
    <1049857, [   222, -1218, -1218, -1214,  -990,  -990,  -222,  -222,   222,   222,   222,   222,   990,   990,   990,   990 ], <   8530, -1>, <  21228, -1>,  true,  true,  true, false>,
    <1049953, [   290,  -462,  -462,  -462,  -462,   290,   290,   914,   914,  1554,  1554,  1634,  1842,  1842,  1842,  1842 ], <  60309,  1>, <  72860,  1>,  true, false, false, false>,
    <1049953, [  -290, -1842, -1842, -1554, -1554,  -914,  -914,  -462,  -462,  -290,  -290,   462,   462,  1634,  1842,  1842 ], <  60309, -1>, <  72860, -1>,  true, false, false, false>,
    <1050281, [   626,  -750,  -750,  -162,  -162,  -162,  -162,   282,   414,   414,   414,   414,   626,   626,  1418,  1418 ], <  32678, -1>, < 371234, -1>,  true, false, false, false>,
    <1050281, [  -626, -1418, -1418,  -626,  -626,  -414,  -414,  -162,  -162,   162,   162,   282,   414,   414,   750,   750 ], <  32678,  1>, < 371234,  1>,  true, false, false, false>,
    <1050457, [  1102, -1722, -1722, -1558, -1350, -1350,   -74,   -74,   -74,   -74,    74,    74,  1350,  1350,  1350,  1350 ], <  14545, -1>, < 185012, -1>, false,  true, false, false>,
    <1050457, [ -1102, -1558, -1350, -1350,   -74,   -74,   -74,   -74,    74,    74,  1350,  1350,  1350,  1350,  1722,  1722 ], <  14545,  1>, < 185012,  1>, false,  true, false, false>,
    <1050961, [  -670, -2030, -2030,  -782,   386,   386,   386,   386,   386,   386,   642,   642,   642,   642,   642,   642 ], <  18529, -1>, <  25488, -1>, false,  true, false, false>,
    <1050961, [   670,  -782,  -642,  -642,  -642,  -642,  -386,  -386,  -386,  -386,   386,   386,   642,   642,  2030,  2030 ], <  18529,  1>, <  25488,  1>, false,  true, false, false>,
    <1051009, [  -346,  -454,  -454,  -330,  -330,  -330,  -330,   206,   206,   330,   330,   454,   454,   454,   454,  1106 ], <  23482,  1>, < 122133,  1>, false,  true, false, false>,
    <1051009, [   346,  -454,  -454,  -330,  -330,  -330,  -330,  -206,  -206,   330,   330,   454,   454,   454,   454,  1106 ], <  23482, -1>, < 122133, -1>, false,  true, false, false>,
    <1051781, [  1126, -2050, -2050,  -186,  -162,  -162,   858,   858,   858,   858,  1126,  1126,  1530,  1530,  1530,  1530 ], <  78127, -1>, <  99251,  1>,  true, false, false, false>,
    <1051781, [ -1126, -1530, -1530, -1126, -1126,  -858,  -858,  -186,   162,   162,   858,   858,  1530,  1530,  2050,  2050 ], <  78127,  1>, <  99251, -1>,  true, false, false, false>,
    <1052873, [   630, -1206, -1206,  -966,  -966,  -554,  -554,   966,   966,   966,   966,  1206,  1206,  1206,  1206,  1770 ], <  53405,  1>, < 116017,  1>, false,  true, false, false>,
    <1052873, [  -630, -1206, -1206, -1206, -1206, -1206, -1206,  -966,  -966,  -966,  -966,  -966,  -966,   554,   554,  1770 ], <  53405, -1>, < 116017, -1>, false,  true, false, false>,
    <1052993, [   222, -1154, -1154, -1154, -1154,  -510,   -66,   -66,   -66,   -66,    66,    66,   766,   766,  1154,  1154 ], < 167275, -1>, < 259261, -1>, false,  true, false, false>,
    <1052993, [  -222,  -766,  -766,  -510,    66,    66,    66,    66,    66,    66,  1154,  1154,  1154,  1154,  1154,  1154 ], < 167275,  1>, < 259261,  1>, false,  true, false, false>,
    <1053197, [  -722, -1978, -1978,  -722,  -722,  -702,  -702,  -702,  -702,  -694,  -694,  -694,  -694,   158,  1966,  1966 ], <  13276, -1>, < 381252, -1>,  true, false, false, false>,
    <1053197, [   722, -1966, -1966,  -702,  -702,  -694,  -694,   158,   694,   694,   702,   702,   722,   722,  1978,  1978 ], <  13276,  1>, < 381252,  1>,  true, false, false, false>,
    <1053233, [ -1038, -1038, -1038,  -910,  -910,  -526,  -526,   306,   306,   306,   306,   562,  1266,  1266,  1266,  1266 ], <   7642,  1>, < 139012,  1>,  true, false, false, false>,
    <1053233, [  1038, -1266, -1266,  -306,  -306,   306,   306,   526,   526,   562,   910,   910,  1038,  1038,  1266,  1266 ], <   7642, -1>, < 139012, -1>,  true, false, false, false>,
    <1053401, [ -1458, -1026, -1026, -1026, -1026,  -990,  -990,   990,   990,   990,   990,  1026,  1026,  1674,  1910,  1910 ], <  68133,  1>, < 154113,  1>, false,  true, false, false>,
    <1053401, [  1458, -1910, -1910, -1026, -1026, -1026, -1026,  -990,  -990,   990,   990,   990,   990,  1026,  1026,  1674 ], <  68133, -1>, < 154113, -1>, false,  true, false, false>,
    <1054441, [  1330, -1510, -1510,   326,   326,   326,   326,   474,   662,   662,   662,   662,   962,   962,  1330,  1330 ], < 121611, -1>, < 154645, -1>,  true, false, false, false>,
    <1054441, [ -1330, -1330, -1330,  -962,  -962,  -662,  -662,  -326,  -326,   326,   326,   474,   662,   662,  1510,  1510 ], < 121611,  1>, < 154645,  1>,  true, false, false, false>,
    <1054649, [   414, -1150, -1150,   -66,   -66,   -66,   -66,    66,    66,   554,   614,   614,  1150,  1150,  1150,  1150 ], <   4010,  1>, <  62546,  1>, false,  true, false, false>,
    <1054649, [  -414, -1150, -1150,  -614,  -614,   -66,   -66,   -66,   -66,    66,    66,   554,  1150,  1150,  1150,  1150 ], <   4010, -1>, <  62546, -1>, false,  true, false, false>,
    <1055321, [  -650, -1050, -1050, -1050, -1050,  -522,  -522,  -522,  -522,   522,   522,   710,   710,  1050,  1050,  2010 ], <  32350, -1>, <  83138, -1>, false,  true, false, false>,
    <1055321, [   650,  -710,  -710,   522,   522,   522,   522,   522,   522,  1050,  1050,  1050,  1050,  1050,  1050,  2010 ], <  32350,  1>, <  83138,  1>, false,  true, false, false>,
    <1056049, [ -1534, -1870, -1166, -1166, -1166, -1166, -1166, -1166,   690,   690,   930,   930,   930,   930,   930,   930 ], <  39508,  1>, < 138170,  1>, false,  true, false, false>,
    <1056049, [  1534, -1870, -1166, -1166,  -930,  -930,  -930,  -930,  -690,  -690,   930,   930,  1166,  1166,  1166,  1166 ], <  39508, -1>, < 138170, -1>, false,  true, false, false>,
    <1056353, [ -1314, -1826, -1826, -1314, -1314,  -942,  -942,  -658,  -658,   658,   658,   798,   798,   942,   942,  1122 ], < 109513, -1>, < 416832, -1>,  true, false, false, false>,
    <1056353, [  1314,  -942,  -942,  -942,  -942,  -798,  -798,   658,   658,   658,   658,  1122,  1314,  1314,  1826,  1826 ], < 109513,  1>, < 416832,  1>,  true, false, false, false>,
    <1056481, [  -782,  -854,  -854,  -854,  -854,  -782,  -782,  -158,   378,   378,   378,   378,  1026,  1026,  1250,  1250 ], <   2933,  1>, <   7565,  1>,  true, false, false, false>,
    <1056481, [   782, -1250, -1250, -1026, -1026,  -854,  -854,  -378,  -378,  -158,   378,   378,   782,   782,   854,   854 ], <   2933, -1>, <   7565, -1>,  true, false, false, false>,
    <1056929, [ -1566, -1550, -1550, -1550, -1550, -1550, -1550, -1374, -1374, -1374, -1374, -1374, -1374,   834,  1954,  1954 ], <  62578, -1>, <  87592, -1>, false,  true, false, false>,
    <1056929, [ -1118,   210,   210,   210,   210,   210,   210,   610,  1554,  1554,  1554,  1554,  1554,  1554,  1954,  1954 ], <  39224,  1>, <  90550,  1>, false,  true, false, false>,
    <1056929, [  1118, -1954, -1954, -1554, -1554, -1554, -1554,  -210,  -210,  -210,  -210,   210,   210,   610,  1554,  1554 ], <  39224, -1>, <  90550, -1>, false,  true, false, false>,
    <1056929, [  1566, -1954, -1954, -1550, -1550, -1374, -1374,   834,  1374,  1374,  1374,  1374,  1550,  1550,  1550,  1550 ], <  62578,  1>, <  87592,  1>, false,  true, false, false>,
    <1058593, [   286, -1630, -1566, -1566,  -866,  -866,  -546,  -546,  -546,  -546,   286,   286,   866,   866,  1566,  1566 ], <  50282, -1>, < 344648, -1>,  true, false, false, false>,
    <1058593, [  -286, -1630, -1566, -1566, -1566, -1566,  -286,  -286,   546,   546,   546,   546,   866,   866,   866,   866 ], <  50282,  1>, < 344648,  1>,  true, false, false, false>,
    <1058753, [ -1134, -1230, -1230, -1230, -1230, -1086,  -894,  -894,  -894,  -894,  -430,  -430,  1362,  1362,  1906,  1906 ], <   2212,  1>, < 117954, -1>, false, false, false, false>,
    <1058753, [  1134, -1906, -1906, -1362, -1362, -1230, -1230, -1086,  -894,  -894,   430,   430,   894,   894,  1230,  1230 ], <   2212, -1>, < 117954,  1>, false, false, false, false>,
    <1058921, [  -126, -1410, -1410, -1410, -1410,  -638,  -638,   638,   638,   638,   638,   922,   922,  1050,  1410,  1410 ], <  17654, -1>, <  48241, -1>, false,  true, false, false>,
    <1058921, [   126, -1410, -1410, -1410, -1410,  -922,  -922,  -638,  -638,   638,   638,   638,   638,  1050,  1410,  1410 ], <  17654,  1>, <  48241,  1>, false,  true, false, false>,
    <1062001, [   786,  -270,   130,   130,   130,   130,   130,   130,   498,   498,   898,   898,   898,   898,   898,   898 ], <  44203,  1>, < 195792,  1>, false,  true, false, false>,
    <1062001, [  -786,  -898,  -898,  -898,  -898,  -498,  -498,  -270,  -130,  -130,  -130,  -130,   130,   130,   898,   898 ], <  44203, -1>, < 195792, -1>, false,  true, false, false>,
    <1062913, [  1746, -2046, -2046,  -958,  -958,  -958,  -958,  -958,  -958,    82,    82,    82,    82,    82,    82,  1602 ], <  32990,  1>, < 152377,  1>, false,  true, false, false>,
    <1062913, [ -1746,  -958,  -958,   -82,   -82,   -82,   -82,    82,    82,   958,   958,   958,   958,  1602,  2046,  2046 ], <  32990, -1>, < 152377, -1>, false,  true, false, false>
*]>;
   





data21 := <[ 100, 90, 10, 54, 40, 4, 0, 4 ], [*
    <2082917, [   150, -1918, -1918, -1918, -1918,  -578,  -578,  -358,  -358,  -358,  -358,   150,   150,   838,   838,  2550 ], <  60832, -1>, <  66980, -1>,  true, false, false, false>,
    <2082917, [  -150, -1918, -1918,  -838,  -838,  -358,  -358,  -150,  -150,   358,   358,   578,   578,  1918,  1918,  2550 ], <  60832,  1>, <  66980,  1>,  true, false, false, false>,
    <2083321, [  2310, -2010, -2010, -1750, -1750, -1382,  -634,  -634,  -634,  -634,   634,   634,  1750,  1750,  1750,  1750 ], <  18311,  1>, <  92557,  1>, false,  true, false, false>,
    <2083321, [ -1274, -2010, -2010, -1994, -1994, -1994, -1994,  -170,  -170,  -170,  -170,   -70,   170,   170,  1994,  1994 ], <  29704, -1>, < 111561,  1>, false,  true, false, false>,
    <2083321, [  1274,   -70,   170,   170,   170,   170,   170,   170,  1994,  1994,  1994,  1994,  1994,  1994,  2010,  2010 ], <  29704,  1>, < 111561, -1>, false,  true, false, false>,
    <2083321, [ -2310, -1750, -1750, -1750, -1750, -1750, -1750, -1382,   634,   634,   634,   634,   634,   634,  2010,  2010 ], <  18311, -1>, <  92557, -1>, false,  true, false, false>,
    <2083897, [   938, -2198, -2198,    58,    58,   682,   682,   682,   682,   858,   922,   922,   922,   922,   938,   938 ], <  23049,  1>, < 287550,  1>,  true, false, false, false>,
    <2083897, [  -938,  -938,  -938,  -922,  -922,  -682,  -682,   -58,   -58,   682,   682,   858,   922,   922,  2198,  2198 ], <  23049, -1>, < 287550, -1>,  true, false, false, false>,
    <2084041, [ -2486,  -774,  -774,  -774,  -774,  -774,  -774,  -278,    74,    74,    74,    74,    74,    74,  2090,  2090 ], <  68380, -1>, < 248508, -1>, false,  true, false, false>,
    <2084041, [  2486, -2090, -2090,  -774,  -774,  -278,   -74,   -74,   -74,   -74,    74,    74,   774,   774,   774,   774 ], <  68380,  1>, < 248508,  1>, false,  true, false, false>,
    <2084297, [   738,  -490,  -490,  -490,  -490,  -294,  -294,   294,   294,   294,   294,   298,   298,   490,   490,  1434 ], < 202091,  1>, < 320729,  1>, false,  true, false, false>,
    <2084297, [  -738,  -490,  -490,  -490,  -490,  -298,  -298,  -294,  -294,   294,   294,   294,   294,   490,   490,  1434 ], < 202091, -1>, < 320729, -1>, false,  true, false, false>,
    <2084449, [   630, -2850, -2850, -2426, -2426, -1486,  -886,  -886,   630,   630,   870,   870,   886,   886,  2426,  2426 ], <  55338,  1>, < 105611,  1>,  true, false, false, false>,
    <2084449, [  -630, -2426, -2426, -2426, -2426, -1486,  -870,  -870,  -630,  -630,   886,   886,   886,   886,  2850,  2850 ], <  55338, -1>, < 105611, -1>,  true, false, false, false>,
    <2084609, [  -994, -2094, -2094,  -706,  -706,  -638,   -46,   -46,    46,    46,    46,    46,  2094,  2094,  2094,  2094 ], <  98306, -1>, < 157043, -1>, false,  true, false, false>,
    <2084609, [   994, -2094, -2094, -2094, -2094, -2094, -2094,  -638,   -46,   -46,   -46,   -46,   -46,   -46,   706,   706 ], <  98306,  1>, < 157043,  1>, false,  true, false, false>,
    <2084833, [ -1906, -2290, -2290, -2290, -2290, -1726, -1726, -1506, -1506,   738,  1726,  1726,  1726,  1726,  2290,  2290 ], <  89664, -1>, < 338611, -1>, false,  true, false, false>,
    <2084833, [  1906, -1726, -1726, -1726, -1726, -1726, -1726,   738,  1506,  1506,  2290,  2290,  2290,  2290,  2290,  2290 ], <  89664,  1>, < 338611,  1>, false,  true, false, false>,
    <2085037, [  -402, -1262, -1262, -1262, -1262, -1242, -1242,  -830,  -830,  -830,  -830,  -738,  -738,  1358,  2438,  2438 ], < 123673,  1>, < 387009, -1>, false, false, false, false>,
    <2085037, [   402, -2438, -2438, -1262, -1262,  -830,  -830,   738,   738,   830,   830,  1242,  1242,  1262,  1262,  1358 ], < 123673, -1>, < 387009,  1>, false, false, false, false>,
    <2085233, [ -1422, -2206, -2206, -2046, -2046, -2046, -2046, -2046, -2046, -2046, -2046, -1422, -1422,  -142,  1634,  1634 ], <  64437,  1>, < 257487,  1>,  true, false, false, false>,
    <2085233, [  1422, -2046, -2046, -2046, -2046, -1634, -1634,  -142,  1422,  1422,  2046,  2046,  2046,  2046,  2206,  2206 ], <  64437, -1>, < 257487, -1>,  true, false, false, false>,
    <2086501, [ -2074, -2370, -2370, -2074, -2074, -1482,  -890,  -890,   -78,   -78,   -78,   -78,   -54,   -54,   -54,   -54 ], < 147093,  1>, < 605179,  1>,  true, false, false, false>,
    <2086501, [  2074, -1482,   -78,   -78,   -54,   -54,    54,    54,    78,    78,   890,   890,  2074,  2074,  2370,  2370 ], < 147093, -1>, < 605179, -1>,  true, false, false, false>,
    <2086933, [  -458, -2678, -2678, -2678, -2678,  -858,  -858,   174,   174,   854,   854,  1158,  1186,  1186,  1186,  1186 ], <  19166, -1>, < 197408,  1>, false, false, false, false>,
    <2086933, [   458, -2678, -2678, -1186, -1186,  -854,  -854,  -174,  -174,   858,   858,  1158,  1186,  1186,  2678,  2678 ], <  19166,  1>, < 197408, -1>, false, false, false, false>,
    <2087809, [  -386, -2690, -2690, -2302, -1858, -1858, -1858, -1858,  -894,  -894,   894,   894,   894,   894,  1858,  1858 ], < 239387, -1>, < 283769,  1>, false,  true, false, false>,
    <2087809, [   386, -2302,  -894,  -894,  -894,  -894,  -894,  -894,  1858,  1858,  1858,  1858,  1858,  1858,  2690,  2690 ], < 239387,  1>, < 283769, -1>, false,  true, false, false>,
    <2088641, [ -2030, -1870, -1870, -1870, -1870, -1870, -1870, -1342, -1342,   114,   114,   114,   114,   114,   114,  2274 ], <  36958, -1>, < 156998, -1>, false,  true, false, false>,
    <2088641, [  2030, -1870, -1870,  -114,  -114,  -114,  -114,   114,   114,  1342,  1342,  1870,  1870,  1870,  1870,  2274 ], <  36958,  1>, < 156998,  1>, false,  true, false, false>,
    <2089441, [  2210, -1998, -1998, -1998, -1998, -1006, -1006,  -750,  -750,   482,   690,   690,   690,   690,  2210,  2210 ], <   5416,  1>, < 263156,  1>,  true, false, false, false>,
    <2089441, [ -2210, -2210, -2210, -1998, -1998,  -690,  -690,   482,   690,   690,   750,   750,  1006,  1006,  1998,  1998 ], <   5416, -1>, < 263156, -1>,  true, false, false, false>,
    <2089781, [  -938,  -938,  -938,  -754,  -754,   714,   714,   714,   714,   810,   810,   810,   810,  1142,  1582,  1582 ], < 114144, -1>, < 251824, -1>,  true, false, false, false>,
    <2089781, [   938, -1582, -1582,  -810,  -810,  -714,  -714,   714,   714,   754,   754,   810,   810,   938,   938,  1142 ], < 114144,  1>, < 251824,  1>,  true, false, false, false>,
    <2090281, [  -234, -2282, -2282, -2022, -2022, -1786, -1786, -1418, -1418,  -950,  -950,   778,   950,   950,  2022,  2022 ], <  88177,  1>, < 265216,  1>, false, false, false, false>,
    <2090281, [   234, -2022, -2022, -2022, -2022,  -950,  -950,  -950,  -950,   778,  1418,  1418,  1786,  1786,  2282,  2282 ], <  88177, -1>, < 265216, -1>, false, false, false, false>,
    <2091269, [  1830, -1254, -1254, -1254, -1254,  -882,  -882,  -694,  -694,  -694,  -694,   358,   926,   926,  1830,  1830 ], < 298127, -1>, < 310695,  1>,  true, false, false, false>,
    <2091269, [ -1830, -1830, -1830, -1254, -1254,  -926,  -926,  -694,  -694,   358,   694,   694,   882,   882,  1254,  1254 ], < 298127,  1>, < 310695, -1>,  true, false, false, false>,
    <2091521, [ -1158, -1790, -1790, -1438, -1438, -1378, -1378, -1378, -1378,   626,  1378,  1378,  1438,  1438,  1438,  1438 ], <  20742,  1>, < 216183,  1>, false,  true, false, false>,
    <2091521, [  1158, -1438, -1438, -1378, -1378, -1378, -1378,   626,  1378,  1378,  1438,  1438,  1438,  1438,  1790,  1790 ], <  20742, -1>, < 216183, -1>, false,  true, false, false>,
    <2091889, [  -246, -2814, -1334, -1334, -1158, -1158,   866,   866,  1158,  1158,  1158,  1158,  1334,  1334,  1334,  1334 ], < 113927, -1>, < 237958, -1>, false,  true, false, false>,
    <2091889, [   246, -2814, -1334, -1334, -1158, -1158,  -866,  -866,  1158,  1158,  1158,  1158,  1334,  1334,  1334,  1334 ], < 113927,  1>, < 237958,  1>, false,  true, false, false>,
    <2092217, [ -1394, -2858, -2858, -2518, -1758, -1758, -1394, -1394,  -798,  -798,  -114,  -114,   798,   798,  1758,  1758 ], < 278012,  1>, < 453552,  1>,  true, false, false, false>,
    <2092217, [  1394, -2518,   114,   114,   798,   798,   798,   798,  1394,  1394,  1758,  1758,  1758,  1758,  2858,  2858 ], < 278012, -1>, < 453552, -1>,  true, false, false, false>,
    <2092537, [   134, -2778, -2778, -2026, -2026,  -938,  -938,  -410,  -410,   134,   134,   938,   938,  1146,  2026,  2026 ], <  27230, -1>, < 175011, -1>,  true, false, false, false>,
    <2092537, [  -134,  -134,  -134,   410,   410,   938,   938,   938,   938,  1146,  2026,  2026,  2026,  2026,  2778,  2778 ], <  27230,  1>, < 175011,  1>,  true, false, false, false>,
    <2093153, [   786,  -414,  -414,  -414,  -414,  -142,  -142,  -142,  -142,   786,   786,  1298,  1298,  2210,  2834,  2834 ], < 149495,  1>, < 598178,  1>,  true, false, false, false>,
    <2093153, [  -786, -2834, -2834, -1298, -1298,  -786,  -786,  -414,  -414,  -142,  -142,   142,   142,   414,   414,  2210 ], < 149495, -1>, < 598178, -1>,  true, false, false, false>,
    <2093417, [   534, -2790, -2790, -2262, -2262,  -374,   182,   182,  2262,  2262,  2262,  2262,  2790,  2790,  2790,  2790 ], <  21550,  1>, < 502122,  1>, false,  true, false, false>,
    <2093417, [   142, -2034, -2034, -2022, -1698, -1698,  -958,  -958,   142,   142,   182,   182,   958,   958,  1698,  1698 ], <  34695,  1>, < 758089,  1>,  true, false, false, false>,
    <2093417, [  -534, -2790, -2790, -2790, -2790, -2790, -2790, -2262, -2262, -2262, -2262, -2262, -2262,  -374,  -182,  -182 ], <  21550, -1>, < 502122, -1>, false,  true, false, false>,
    <2093417, [  -142, -2022, -1698, -1698, -1698, -1698,  -182,  -182,  -142,  -142,   958,   958,   958,   958,  2034,  2034 ], <  34695, -1>, < 758089, -1>,  true, false, false, false>,
    <2094481, [   -50, -2882, -2882, -1910, -1910, -1910, -1910, -1618, -1618,   -50,   -50,    50,  1910,  1910,  1910,  1910 ], < 120860, -1>, < 187086, -1>,  true, false, false, false>,
    <2094481, [    50, -1910, -1910, -1910, -1910, -1910, -1910, -1910, -1910,    50,    50,    50,  1618,  1618,  2882,  2882 ], < 120860,  1>, < 187086,  1>,  true, false, false, false>,
    <2095057, [   742, -1598, -1598,  -986,  -986,  -482,  -482,  -478,   482,   482,   742,   742,  1598,  1598,  2878,  2878 ], <  21964,  1>, < 529668,  1>,  true, false, false, false>,
    <2095057, [  -742, -2878, -2878,  -742,  -742,  -482,  -482,  -482,  -482,  -478,   986,   986,  1598,  1598,  1598,  1598 ], <  21964, -1>, < 529668, -1>,  true, false, false, false>,
    <2095493, [  1626, -2074, -2074,  -282,  -254,  -254,  -246,  -246,   246,   246,   338,   338,  1626,  1626,  2074,  2074 ], < 161838, -1>, < 505430, -1>,  true, false, false, false>,
    <2095493, [ -1626, -1626, -1626,  -338,  -338,  -282,  -246,  -246,  -246,  -246,   254,   254,  2074,  2074,  2074,  2074 ], < 161838,  1>, < 505430,  1>,  true, false, false, false>,
    <2097169, [ -1930, -2294, -2294, -1190, -1190,   290,  1190,  1190,  1190,  1190,  2294,  2294,  2294,  2294,  2430,  2430 ], < 240283,  1>, < 590556,  1>, false,  true, false, false>,
    <2097169, [  1930, -2430, -2430, -2294, -2294, -1190, -1190,   290,  1190,  1190,  1190,  1190,  2294,  2294,  2294,  2294 ], < 240283, -1>, < 590556, -1>, false,  true, false, false>,
    <2097257, [   870, -2762, -2762, -2198,  -294,  -294,  -150,  -150,   150,   150,   294,   294,   870,   870,  1942,  1942 ], <  20010, -1>, < 147760, -1>,  true, false, false, false>,
    <2097257, [  -870, -2198, -1942, -1942,  -870,  -870,  -294,  -294,  -294,  -294,  -150,  -150,  -150,  -150,  2762,  2762 ], <  20010,  1>, < 147760,  1>,  true, false, false, false>,
    <2099393, [ -1474, -2546, -2546, -2034, -2034, -1362, -1362,   130,  1086,  1086,  1362,  1362,  2034,  2034,  2158,  2158 ], <  90587, -1>, < 318617, -1>, false, false, false, false>,
    <2099393, [  1474, -2158, -2158, -1086, -1086,   130,  1362,  1362,  1362,  1362,  2034,  2034,  2034,  2034,  2546,  2546 ], <  90587,  1>, < 318617,  1>, false, false, false, false>,
    <2099521, [  -310,  -310,  -310,   -70,   -70,    70,    70,    70,    70,   310,   310,   310,   310,   322,   322,  2706 ], < 197169, -1>, < 431907, -1>,  true,  true,  true, false>,
    <2099521, [   310,  -322,  -322,  -310,  -310,   -70,   -70,    70,    70,    70,    70,   310,   310,   310,   310,  2706 ], < 197169,  1>, < 431907,  1>,  true,  true,  true, false>,
    <2100193, [  2226, -1558, -1558, -1558, -1558,  -934,  -934,  -934,  -934,  -494,  -494,  1122,  1458,  1458,  2226,  2226 ], < 121401,  1>, < 331155,  1>,  true, false, false, false>,
    <2100193, [ -2226, -2226, -2226, -1558, -1558, -1458, -1458,  -934,  -934,   494,   494,   934,   934,  1122,  1558,  1558 ], < 121401, -1>, < 331155, -1>,  true, false, false, false>,
    <2100737, [  1838, -2738, -2738, -1602, -1602,  -738,  -738,  -162,  -162,   -18,   -18,    18,    18,  1218,  1602,  1602 ], <  21139, -1>, < 495789, -1>, false, false, false, false>,
    <2100737, [ -1838,    18,    18,    18,    18,   162,   162,   738,   738,  1218,  1602,  1602,  1602,  1602,  2738,  2738 ], <  21139,  1>, < 495789,  1>, false, false, false, false>,
    <2101433, [  1446, -2586, -2586, -1842, -1842,  -786,  -786,   786,   786,  1046,  1046,  1114,  1446,  1446,  1842,  1842 ], <  81160, -1>, < 155520, -1>,  true, false, false, false>,
    <2101433, [ -1446, -1446, -1446, -1046, -1046,   786,   786,   786,   786,  1114,  1842,  1842,  1842,  1842,  2586,  2586 ], <  81160,  1>, < 155520,  1>,  true, false, false, false>,
    <2101657, [ -1190, -1190, -1190, -1030, -1030,  -358,   -22,   -22,   -22,   -22,   842,   842,   842,   842,  2298,  2298 ], <   8643,  1>, < 152183,  1>,  true, false, false, false>,
    <2101657, [  1190, -2298, -2298,  -842,  -842,  -358,   -22,   -22,    22,    22,   842,   842,  1030,  1030,  1190,  1190 ], <   8643, -1>, < 152183, -1>,  true, false, false, false>,
    <2101681, [ -1326,  -894,  -894,  -894,  -894,  -894,  -894,  1458,  1794,  1794,  1794,  1794,  1794,  1794,  2418,  2418 ], <  37062,  1>, <  50496,  1>, false,  true, false, false>,
    <2101681, [  1346, -1390, -1390,  1330,  1330,  1330,  1330,  1346,  1346,  1538,  1538,  1538,  1538,  2418,  2418,  2482 ], < 233542,  1>, < 356809,  1>,  true, false, false, false>,
    <2101681, [ -1346, -2418, -2418, -1538, -1538, -1346, -1346, -1330, -1330,  1330,  1330,  1390,  1390,  1538,  1538,  2482 ], < 233542, -1>, < 356809, -1>,  true, false, false, false>,
    <2101681, [  1326, -2418, -2418, -1794, -1794, -1794, -1794,  -894,  -894,   894,   894,   894,   894,  1458,  1794,  1794 ], <  37062, -1>, <  50496, -1>, false,  true, false, false>,
    <2103193, [ -1226, -1306, -1306, -1306, -1306,  -870,  -566,  -566,  -506,  -506,   566,   566,   566,   566,  1306,  1306 ], <  88063, -1>, < 117377, -1>, false,  true, false, false>,
    <2103193, [  1226,  -870,  -566,  -566,  -566,  -566,  -566,  -566,   506,   506,  1306,  1306,  1306,  1306,  1306,  1306 ], <  88063,  1>, < 117377,  1>, false,  true, false, false>,
    <2104273, [   466,  -174,  -174,   146,  1186,  1186,  1186,  1186,  1186,  1186,  1442,  1442,  1442,  1442,  1442,  1442 ], <  22695,  1>, < 137658,  1>, false,  true, false, false>,
    <2104273, [  -466, -1442, -1442, -1442, -1442, -1186, -1186, -1186, -1186,   146,   174,   174,  1186,  1186,  1442,  1442 ], <  22695, -1>, < 137658, -1>, false,  true, false, false>,
    <2104673, [ -1230, -1774, -1774, -1726, -1342, -1342, -1230, -1230,  -318,  -318,  -318,  -318,   978,   978,   978,   978 ], < 199649,  1>, < 682516,  1>,  true, false, false, false>,
    <2104673, [  1230, -1726,  -978,  -978,  -318,  -318,   318,   318,   978,   978,  1230,  1230,  1342,  1342,  1774,  1774 ], < 199649, -1>, < 682516, -1>,  true, false, false, false>,
    <2104969, [  1182, -2874, -2874,  -926,  -926,  -390,  -254,  -254,   254,   254,   254,   254,   926,   926,   926,   926 ], < 120106,  1>, < 259647,  1>, false,  true, false, false>,
    <2104969, [ -1182,  -926,  -926,  -390,  -254,  -254,   254,   254,   254,   254,   926,   926,   926,   926,  2874,  2874 ], < 120106, -1>, < 259647, -1>, false,  true, false, false>,
    <2106833, [  1902,  -258,  -258,  -258,  -258,   -62,   -62,    62,    62,    62,    62,   258,   258,  2066,  2734,  2734 ], < 306962, -1>, < 500028, -1>, false,  true, false, false>,
    <2106833, [ -1902, -2734, -2734,   -62,   -62,   -62,   -62,   -62,   -62,   258,   258,   258,   258,   258,   258,  2066 ], < 306962,  1>, < 500028,  1>, false,  true, false, false>,
    <2107013, [   618, -2174, -2174, -1014, -1014,  -934,  -934,  -306,  -306,   306,   306,   618,   618,  1014,  1014,  1238 ], < 161342,  1>, < 689410, -1>,  true, false, false, false>,
    <2107013, [  -618, -1014, -1014, -1014, -1014,  -618,  -618,   306,   306,   306,   306,   934,   934,  1238,  2174,  2174 ], < 161342, -1>, < 689410,  1>,  true, false, false, false>,
    <2107393, [  -190, -2318, -2318, -2318, -2318, -1470,  -190,  -190,   -46,   -46,   946,   946,   946,   946,  2226,  2226 ], <  81653,  1>, < 255928,  1>,  true, false, false, false>,
    <2107393, [   190, -2318, -2318, -2226, -2226, -1470,  -946,  -946,    46,    46,   190,   190,   946,   946,  2318,  2318 ], <  81653, -1>, < 255928, -1>,  true, false, false, false>,
    <2107961, [ -1350, -2662, -2662, -2278, -2278, -1350, -1350, -1350, -1110, -1110, -1110, -1110,   490,   490,   490,   490 ], < 122241,  1>, < 313646,  1>,  true, false, false, false>,
    <2107961, [  1350, -1350, -1110, -1110,  -490,  -490,   490,   490,  1110,  1110,  1350,  1350,  2278,  2278,  2662,  2662 ], < 122241, -1>, < 313646, -1>,  true, false, false, false>,
    <2108737, [ -1054, -1278, -1278, -1150, -1054, -1054, -1054, -1054, -1054, -1054,   610,   610,   610,   610,   610,   610 ], <  43433,  1>, < 152271,  1>,  true,  true,  true, false>,
    <2108737, [  1054, -1150, -1054, -1054,  -610,  -610,  -610,  -610,   610,   610,  1054,  1054,  1054,  1054,  1278,  1278 ], <  43433, -1>, < 152271, -1>,  true,  true,  true, false>,
    <2108857, [ -2218, -1642, -1642, -1642, -1642,  -710,  -198,  -198,   198,   198,   198,   198,   742,   742,  1642,  1642 ], <  20678, -1>, < 183869, -1>, false,  true, false, false>,
    <2108857, [  2218,  -742,  -742,  -710,  -198,  -198,  -198,  -198,  -198,  -198,  1642,  1642,  1642,  1642,  1642,  1642 ], <  20678,  1>, < 183869,  1>, false,  true, false, false>,
    <2111897, [  1518, -2034, -2034, -1650, -1650,   906,  1462,  1462,  1518,  1518,  1650,  1650,  2034,  2034,  2478,  2478 ], <  51581,  1>, < 412200,  1>,  true, false, false, false>,
    <2111897, [ -1518, -2478, -2478, -2034, -2034, -2034, -2034, -1650, -1650, -1650, -1650, -1518, -1518, -1462, -1462,   906 ], <  51581, -1>, < 412200, -1>,  true, false, false, false>
*]>;





data22 := <[ 58, 58, 0, 40, 16, 2, 0, 0 ], [*
    <4178897, [ -3558, -1982, -1982,  -702,  -350,  -350,   -62,   -62,   350,   350,   350,   350,  1982,  1982,  1982,  1982 ], < 307077,  1>, <1472131,  1>, false,  true, false, false>,
    <4178897, [  3558, -1982, -1982,  -702,  -350,  -350,    62,    62,   350,   350,   350,   350,  1982,  1982,  1982,  1982 ], < 307077, -1>, <1472131, -1>, false,  true, false, false>,
    <4180961, [ -2862, -2862, -2862, -2070, -2070, -1134,  -110,  -110,    10,    10,    10,    10,   690,   690,   690,   690 ], < 360042, -1>, < 812244, -1>,  true, false, false, false>,
    <4180961, [  2862, -1134,  -690,  -690,   -10,   -10,    10,    10,   110,   110,   690,   690,  2070,  2070,  2862,  2862 ], < 360042,  1>, < 812244,  1>,  true, false, false, false>,
    <4181129, [ -1514, -2910, -2910, -2910, -2910, -2410, -2410, -1514, -1514,  1514,  2694,  2694,  2910,  2910,  2910,  2910 ], <  48949, -1>, < 702270, -1>,  true, false, false, false>,
    <4181129, [  1514, -2910, -2910, -2910, -2910, -2910, -2910, -2910, -2910, -2694, -2694,  1514,  1514,  1514,  2410,  2410 ], <  48949,  1>, < 702270,  1>,  true, false, false, false>,
    <4181761, [   658, -3390, -3390, -1214, -1214, -1214, -1214,  -190,   658,   658,   850,   850,   850,   850,  1026,  1026 ], < 259972,  1>, < 314676,  1>,  true, false, false, false>,
    <4181761, [  2278, -1426, -1426, -1426, -1426,  -978,  -978,  -978,  -978,   114,   978,   978,  1426,  1426,  3390,  3390 ], <   4025, -1>, < 781318, -1>, false,  true, false, false>,
    <4181761, [ -2278, -3390, -3390, -1426, -1426, -1426, -1426,  -978,  -978,  -978,  -978,   114,   978,   978,  1426,  1426 ], <   4025,  1>, < 781318,  1>, false,  true, false, false>,
    <4181761, [  -658, -1214, -1214, -1026, -1026,  -850,  -850,  -658,  -658,  -190,   850,   850,  1214,  1214,  3390,  3390 ], < 259972, -1>, < 314676, -1>,  true, false, false, false>,
    <4182209, [ -1530, -1134, -1110, -1110,   -70,   -70,    70,    70,    70,    70,  1110,  1110,  1110,  1110,  1294,  1294 ], <  33142,  1>, < 460365,  1>, false,  true, false, false>,
    <4182209, [  1530, -1294, -1294, -1134, -1110, -1110,   -70,   -70,    70,    70,    70,    70,  1110,  1110,  1110,  1110 ], <  33142, -1>, < 460365, -1>, false,  true, false, false>,
    <4182553, [   -82, -1838, -1838,  -694,  -142,  -142,   142,   142,   142,   142,  1838,  1838,  1838,  1838,  2806,  2806 ], <  36983,  1>, < 750124,  1>, false,  true, false, false>,
    <4182553, [    82, -2806, -2806, -1838, -1838,  -694,  -142,  -142,   142,   142,   142,   142,  1838,  1838,  1838,  1838 ], <  36983, -1>, < 750124, -1>, false,  true, false, false>,
    <4183061, [ -1846, -3018, -3018, -1846, -1846, -1422, -1422,  -910,  -910,  -822,  -822,   822,   822,   918,  3018,  3018 ], < 141568, -1>, < 320686,  1>,  true, false, false, false>,
    <4183061, [  1846,  -822,  -822,  -822,  -822,   910,   910,   918,  1422,  1422,  1846,  1846,  3018,  3018,  3018,  3018 ], < 141568,  1>, < 320686, -1>,  true, false, false, false>,
    <4185901, [    -2, -1318, -1318, -1318, -1318,  -570,  -570,    -2,    -2,   590,   590,  1522,  1522,  1522,  1522,  1854 ], < 228576,  1>, < 541256,  1>,  true, false, false, false>,
    <4185901, [     2, -1522, -1522, -1318, -1318,  -590,  -590,     2,     2,   570,   570,  1318,  1318,  1522,  1522,  1854 ], < 228576, -1>, < 541256, -1>,  true, false, false, false>,
    <4186241, [   130,   130,   130,   130,  2946,  2946,  3202,  3202,  3202,  3202,  3714,  3714,  3714,  3714,  3970,  3970 ], < 249722,  1>, < 569349,  1>,  true, false, false, false>,
    <4186241, [  -130, -3970, -3970, -3714, -3714, -3202, -3202, -2946, -2946,  -130,  -130,   130,  3202,  3202,  3714,  3714 ], < 249722, -1>, < 569349, -1>,  true, false, false, false>,
    <4187569, [  1990, -3874, -3874, -3710, -2238, -2238, -2110, -2110,  1990,  1990,  2110,  2110,  2238,  2238,  2502,  2502 ], < 210650,  1>, < 554133,  1>,  true, false, false, false>,
    <4187569, [ -1990, -3710, -2502, -2502, -1990, -1990,  2110,  2110,  2110,  2110,  2238,  2238,  2238,  2238,  3874,  3874 ], < 210650, -1>, < 554133, -1>,  true, false, false, false>,
    <4188577, [  1922, -3438, -3438, -3438, -3438, -2142, -2142,  -862,  -158,  -158,  1922,  1922,  3154,  3154,  3154,  3154 ], <  62434,  1>, <  99591,  1>,  true, false, false, false>,
    <4188577, [ -1922, -3438, -3438, -3154, -3154, -1922, -1922,  -862,   158,   158,  2142,  2142,  3154,  3154,  3438,  3438 ], <  62434, -1>, <  99591, -1>,  true, false, false, false>,
    <4191073, [ -2334, -2334, -2334, -2286, -2286, -1870, -1870, -1870, -1870, -1614, -1614, -1614, -1614, -1438,  3986,  3986 ], < 187245,  1>, < 540488,  1>,  true, false, false, false>,
    <4191073, [  2334, -3986, -3986, -1870, -1870, -1614, -1614, -1438,  1614,  1614,  1870,  1870,  2286,  2286,  2334,  2334 ], < 187245, -1>, < 540488, -1>,  true, false, false, false>,
    <4195057, [ -1102, -3102, -3102, -1102, -1102,  -782,   370,   370,   370,   370,  1714,  1714,  1714,  1714,  3938,  3938 ], <  82085,  1>, < 136385,  1>,  true, false, false, false>,
    <4195057, [  1102, -3938, -3938, -1714, -1714,  -782,  -370,  -370,   370,   370,  1102,  1102,  1714,  1714,  3102,  3102 ], <  82085, -1>, < 136385, -1>,  true, false, false, false>,
    <4195349, [  2886, -2478, -2478, -2478, -2478, -2214, -2214, -2214, -2214,  -570,  -570,   134,  2886,  2886,  3214,  3214 ], <  48066,  1>, < 510568,  1>,  true, false, false, false>,
    <4195349, [ -2886, -3214, -3214, -2886, -2886, -2478, -2478, -2214, -2214,   134,   570,   570,  2214,  2214,  2478,  2478 ], <  48066, -1>, < 510568, -1>,  true, false, false, false>,
    <4195657, [ -2842, -3482, -3482, -2842, -2842, -1338, -1338,  -778,  -778,  -458,  -458,   778,   778,  2922,  3482,  3482 ], < 283132, -1>, < 781490, -1>,  true, false, false, false>,
    <4195657, [  2842,   458,   458,   778,   778,   778,   778,  1338,  1338,  2842,  2842,  2922,  3482,  3482,  3482,  3482 ], < 283132,  1>, < 781490,  1>,  true, false, false, false>,
    <4196737, [ -1514, -2738, -2738, -1586, -1586, -1514, -1514, -1130, -1130,  -590,  -590,   590,   590,   914,  1586,  1586 ], < 319696,  1>, <1045641,  1>,  true, false, false, false>,
    <4196737, [  1514, -1586, -1586, -1586, -1586,   590,   590,   590,   590,   914,  1130,  1130,  1514,  1514,  2738,  2738 ], < 319696, -1>, <1045641, -1>,  true, false, false, false>,
    <4197833, [  3354, -2774, -2774, -1126, -1126, -1126, -1126, -1126, -1126,  -214,   922,   922,   922,   922,   922,   922 ], < 231333, -1>, < 651896, -1>, false,  true, false, false>,
    <4197833, [ -3354, -1126, -1126,  -922,  -922,  -922,  -922,  -214,   922,   922,  1126,  1126,  1126,  1126,  2774,  2774 ], < 231333,  1>, < 651896,  1>, false,  true, false, false>,
    <4197913, [ -1782, -2854, -2854, -2854, -2854, -2854, -2854,  -870,  -774,  -774,   138,   138,   138,   138,   138,   138 ], < 121657,  1>, < 272990,  1>, false,  true, false, false>,
    <4197913, [  1782, -2854, -2854,  -870,  -138,  -138,  -138,  -138,   138,   138,   774,   774,  2854,  2854,  2854,  2854 ], < 121657, -1>, < 272990, -1>, false,  true, false, false>,
    <4198321, [  2254, -3378, -3378, -2254, -1234, -1234, -1234, -1234,   398,   398,  1234,  1234,  1234,  1234,  2254,  2254 ], < 227154, -1>, < 237431, -1>,  true, false, false, false>,
    <4198321, [ -2254, -2254, -2254, -2254,  -398,  -398,  1234,  1234,  1234,  1234,  1234,  1234,  1234,  1234,  3378,  3378 ], < 227154,  1>, < 237431,  1>,  true, false, false, false>,
    <4199801, [  2838, -4010, -4010, -1878, -1878,  -710,  -198,  -198,   198,   198,  1878,  1878,  1878,  1878,  2838,  2838 ], <  52633, -1>, < 552220, -1>,  true, false, false, false>,
    <4199801, [  -186, -4010, -4010, -2838, -2838, -1878, -1878,  -710,   198,   198,  1878,  1878,  1878,  1878,  2838,  2838 ], < 316015,  1>, < 615252,  1>, false, false,  true, false>,
    <4199801, [   186, -2838, -2838, -2838, -2838, -1878, -1878, -1878, -1878, -1878, -1878,  -710,  -198,  -198,  4010,  4010 ], < 316015, -1>, < 615252, -1>, false, false,  true, false>,
    <4199801, [ -2838, -2838, -2838, -1878, -1878, -1878, -1878, -1878, -1878,  -710,  -198,  -198,  -198,  -198,  4010,  4010 ], <  52633,  1>, < 552220,  1>,  true, false, false, false>,
    <4200601, [  1790, -3222, -2058, -2058, -2058, -2058, -1990, -1990,  1990,  1990,  1990,  1990,  2058,  2058,  3702,  3702 ], < 233988, -1>, < 260873, -1>, false,  true, false, false>,
    <4200601, [ -1790, -3702, -3702, -3222, -2058, -2058, -2058, -2058, -1990, -1990,  1990,  1990,  1990,  1990,  2058,  2058 ], < 233988,  1>, < 260873,  1>, false,  true, false, false>,
    <4201217, [ -1278, -2302, -2302, -2238, -2238, -2238, -2238, -2238, -2238, -2174,  -702,  -702,  -702,  -702,  -702,  -702 ], <   1776,  1>, < 193387,  1>, false,  true, false, false>,
    <4201217, [  1278, -2238, -2238, -2174,  -702,  -702,   702,   702,   702,   702,  2238,  2238,  2238,  2238,  2302,  2302 ], <   1776, -1>, < 193387, -1>, false,  true, false, false>,
    <4202273, [   546, -3998, -3998, -3998, -3998, -3614, -3614, -3294, -1566, -1566,  -158,  -158,  -158,  -158,   546,   546 ], <  56783,  1>, < 518412,  1>,  true, false, false, false>,
    <4202273, [  -546, -3998, -3998, -3294,  -546,  -546,  -158,  -158,   158,   158,  1566,  1566,  3614,  3614,  3998,  3998 ], <  56783, -1>, < 518412, -1>,  true, false, false, false>,
    <4205393, [  -686, -3486, -3486, -3486, -3486, -2494, -2494,  -942,  -798,  -798,  -798,  -798,  -686,  -686,  1602,  1602 ], < 167163,  1>, < 687558,  1>,  true, false, false, false>,
    <4205393, [   686, -3486, -3486, -1602, -1602,  -942,  -798,  -798,   686,   686,   798,   798,  2494,  2494,  3486,  3486 ], < 167163, -1>, < 687558, -1>,  true, false, false, false>,
    <4207201, [ -2674, -3202, -3202, -2674, -2674,  -750,  -750,  -670,   750,   750,  2382,  2382,  2798,  2798,  3202,  3202 ], < 454074, -1>, < 631326, -1>,  true, false, false, false>,
    <4207201, [  2674, -2798, -2798, -2382, -2382,  -750,  -750,  -750,  -750,  -670,  2674,  2674,  3202,  3202,  3202,  3202 ], < 454074,  1>, < 631326,  1>,  true, false, false, false>,
    <4208801, [  1710, -3474, -3474, -2618, -2618, -1098, -1098,  -750,   670,   670,  1098,  1098,  1710,  1710,  3474,  3474 ], < 441092,  1>, < 468652,  1>,  true, false, false, false>,
    <4208801, [ -1710, -1710, -1710,  -750,  -670,  -670,  1098,  1098,  1098,  1098,  2618,  2618,  3474,  3474,  3474,  3474 ], < 441092, -1>, < 468652, -1>,  true, false, false, false>,
    <4209481, [ -1394, -1746, -1746, -1670, -1394, -1394, -1390, -1390,   -50,   -50,    50,    50,  1390,  1390,  2518,  2518 ], <  99580,  1>, < 445241,  1>,  true, false, false, false>,
    <4209481, [  1394, -2518, -2518, -1670,   -50,   -50,   -50,   -50,  1390,  1390,  1390,  1390,  1394,  1394,  1746,  1746 ], <  99580, -1>, < 445241, -1>,  true, false, false, false>
*]>;
    
    
    



data23 := <[ 42, 40, 2, 20, 20, 0, 0, 0 ], [*
    <8373941, [ -3190, -5390, -5390, -4018, -4018, -3190, -3190, -1914, -1914,  1914,  1914,  3226,  3226,  4018,  4018,  4518 ], <  51843,  1>, < 410103, -1>,  true, false, false, false>,
    <8373941, [  3190, -3226, -3226,  1914,  1914,  1914,  1914,  3190,  3190,  4018,  4018,  4018,  4018,  4518,  5390,  5390 ], <  51843, -1>, < 410103,  1>,  true, false, false, false>,
    <8374609, [  3410, -2670, -2430, -2430, -2430, -2430, -2430, -2430,   514,   514,   514,   514,   514,   514,  5330,  5330 ], < 232002,  1>, <1708490,  1>, false,  true, false, false>,
    <8374609, [ -3410, -5330, -5330, -2670, -2430, -2430,  -514,  -514,  -514,  -514,   514,   514,  2430,  2430,  2430,  2430 ], < 232002, -1>, <1708490, -1>, false,  true, false, false>,
    <8374841, [  -890, -5178, -5178, -4614, -4326, -4326, -2458, -2458, -1158, -1158,  -890,  -890,  1158,  1158,  4326,  4326 ], <  16977, -1>, <  97521, -1>,  true, false, false, false>,
    <8374841, [   890, -4614, -4326, -4326, -4326, -4326, -1158, -1158, -1158, -1158,   890,   890,  2458,  2458,  5178,  5178 ], <  16977,  1>, <  97521,  1>,  true, false, false, false>,
    <8381309, [  -606, -4326, -4326, -3630, -3630,  -606,  -606,  -194,  -194,   194,   194,  2462,  3630,  3630,  4330,  4330 ], < 204215,  1>, < 238512,  1>,  true, false, false, false>,
    <8381309, [   606, -4330, -4330, -3630, -3630, -3630, -3630,   194,   194,   194,   194,   606,   606,  2462,  4326,  4326 ], < 204215, -1>, < 238512, -1>,  true, false, false, false>,
    <8381977, [ -3826, -4362, -4362, -2206, -2206, -1442, -1442, -1442, -1442,  1442,  1442,  1674,  2206,  2206,  2206,  2206 ], < 305197,  1>, <2860437,  1>, false,  true, false, false>,
    <8381977, [  3826, -2206, -2206, -1442, -1442, -1442, -1442,  1442,  1442,  1674,  2206,  2206,  2206,  2206,  4362,  4362 ], < 305197, -1>, <2860437, -1>, false,  true, false, false>,
    <8383097, [  -702, -5158, -5158, -2418, -2418, -2418, -2418, -1938, -1938, -1938, -1938,  1938,  1938,  2418,  2418,  5034 ], < 172928, -1>, < 669927, -1>, false,  true, false, false>,
    <8383097, [   702, -2418, -2418, -2418, -2418, -1938, -1938, -1938, -1938,  1938,  1938,  2418,  2418,  5034,  5158,  5158 ], < 172928,  1>, < 669927,  1>, false,  true, false, false>,
    <8383217, [  4806, -5042, -5042, -1978, -1978, -1978, -1978, -1782, -1782,  -510,  1782,  1782,  1782,  1782,  1978,  1978 ], < 618067,  1>, <1972375,  1>, false,  true, false, false>,
    <8383217, [ -4806, -1978, -1978, -1978, -1978, -1782, -1782,  -510,  1782,  1782,  1782,  1782,  1978,  1978,  5042,  5042 ], < 618067, -1>, <1972375, -1>, false,  true, false, false>,
    <8385529, [  3730, -2826, -2826, -2826, -2826,  -250,  -250,  -250,  -250,  2794,  3730,  3730,  4034,  4034,  4954,  4954 ], < 229278, -1>, < 889591, -1>,  true, false, false, false>,
    <8385529, [ -3730, -4954, -4954, -4034, -4034, -3730, -3730, -2826, -2826,  -250,  -250,   250,   250,  2794,  2826,  2826 ], < 229278,  1>, < 889591,  1>,  true, false, false, false>,
    <8386193, [ -1054, -5614, -5614, -1206, -1206, -1054, -1054,   -54,   -54,   -54,   -54,    66,  3986,  3986,  3986,  3986 ], < 240279, -1>, <1564066, -1>,  true, false, false, false>,
    <8386193, [  1054, -3986, -3986,   -54,   -54,    54,    54,    66,  1054,  1054,  1206,  1206,  3986,  3986,  5614,  5614 ], < 240279,  1>, <1564066,  1>,  true, false, false, false>,
    <8386601, [ -1302, -3030, -3030, -3030, -3030, -3030, -3030,  3210,  4218,  4218,  4218,  4218,  4218,  4218,  5002,  5002 ], < 636218, -1>, < 830877, -1>, false,  true, false, false>,
    <8386601, [  1302, -5002, -5002, -4218, -4218, -4218, -4218, -3030, -3030,  3030,  3030,  3030,  3030,  3210,  4218,  4218 ], < 636218,  1>, < 830877,  1>, false,  true, false, false>,
    <8388857, [ -2982, -5782, -5782, -4902, -4902, -4902, -1494, -1494, -1494, -1494,  -582,  -582,  -582,  -582,  4922,  4922 ], < 445484, -1>, < 713324, -1>, false, false, false, false>,
    <8388857, [  2982, -4922, -4922, -4902, -1494, -1494,  -582,  -582,   582,   582,  1494,  1494,  4902,  4902,  5782,  5782 ], < 445484,  1>, < 713324,  1>, false, false, false, false>,
    <8388881, [  1698,  -702,  -702,  -702,  -702,  -702,  -702,   242,  3730,  3730,  3810,  3810,  3810,  3810,  3810,  3810 ], < 615674, -1>, < 634357, -1>, false,  true, false, false>,
    <8388881, [ -1698, -3810, -3810, -3810, -3810, -3730, -3730,  -702,  -702,   242,   702,   702,   702,   702,  3810,  3810 ], < 615674,  1>, < 634357,  1>, false,  true, false, false>,
    <8389921, [ -5106, -5122, -5122, -5106, -5106, -1166, -1166,  1166,  1166,  1570,  5122,  5122,  5262,  5262,  5422,  5422 ], <  64136, -1>, <2428767, -1>,  true, false, false, false>,
    <8389921, [  5106, -5422, -5422, -5262, -5262, -1166, -1166, -1166, -1166,  1570,  5106,  5106,  5122,  5122,  5122,  5122 ], <  64136,  1>, <2428767,  1>,  true, false, false, false>,
    <8390713, [  1342, -2866, -2866,  -178,  -178,   178,   178,  1254,  1254,  1342,  1342,  1450,  2590,  2590,  2866,  2866 ], <  48924,  1>, < 171835,  1>,  true, false, false, false>,
    <8390713, [ -1342, -2866, -2866, -2866, -2866, -2590, -2590, -1342, -1342, -1254, -1254,  -178,  -178,  -178,  -178,  1450 ], <  48924, -1>, < 171835, -1>,  true, false, false, false>,
    <8390873, [   394, -5446, -5446, -2406, -2406, -2406, -2406, -2406, -2406, -1206, -1206, -1206, -1206, -1206, -1206,  4954 ], < 378109,  1>, < 504889,  1>, false,  true, false, false>,
    <8390873, [  -394, -2406, -2406, -1206, -1206,  1206,  1206,  1206,  1206,  2406,  2406,  2406,  2406,  4954,  5446,  5446 ], < 378109, -1>, < 504889, -1>, false,  true, false, false>,
    <8393993, [  4414, -5354, -5354, -3642, -3642, -3642, -3642, -2406, -1846, -1846,  1846,  1846,  1846,  1846,  3642,  3642 ], < 305306, -1>, < 512522, -1>, false,  true, false, false>,
    <8393993, [ -4414, -3642, -3642, -3642, -3642, -2406, -1846, -1846,  1846,  1846,  1846,  1846,  3642,  3642,  5354,  5354 ], < 305306,  1>, < 512522,  1>, false,  true, false, false>,
    <8395913, [  1398, -3546, -3546, -3546, -3546, -1098, -1098, -1098, -1098,  1098,  1098,  3306,  3546,  3546,  4246,  4246 ], < 239873,  1>, < 957068,  1>, false,  true, false, false>,
    <8395913, [ -1398, -4246, -4246,  1098,  1098,  1098,  1098,  1098,  1098,  3306,  3546,  3546,  3546,  3546,  3546,  3546 ], < 239873, -1>, < 957068, -1>, false,  true, false, false>,
    <8399689, [ -1734, -4950, -4950, -1734, -1734,  -774,  -774,  -774,  -774,  -630,  -630,   842,   842,   842,   842,  3274 ], < 413525,  1>, <1017351,  1>,  true, false, false, false>,
    <8399689, [  1734,  -842,  -842,  -774,  -774,   630,   630,   774,   774,   842,   842,  1734,  1734,  3274,  4950,  4950 ], < 413525, -1>, <1017351, -1>,  true, false, false, false>,
    <8403217, [  1874, -3246, -3134, -3134, -3134, -3134, -3134, -3134, -2686, -2686, -2686, -2686, -2686, -2686,  4242,  4242 ], <    444,  1>, < 895600,  1>, false,  true, false, false>,
    <8403217, [ -1874, -4242, -4242, -3246, -3134, -3134, -2686, -2686,  2686,  2686,  2686,  2686,  3134,  3134,  3134,  3134 ], <    444, -1>, < 895600, -1>, false,  true, false, false>,
    <8403761, [  4350, -2610, -2610, -1266, -1266,  -450,  -450,   450,   450,  1870,  1870,  2610,  2610,  4350,  4350,  4850 ], < 346331, -1>, <1131729, -1>,  true, false, false, false>,
    <8403761, [ -4350, -4350, -4350, -1870, -1870,   450,   450,   450,   450,  1266,  1266,  2610,  2610,  2610,  2610,  4850 ], < 346331,  1>, <1131729,  1>,  true, false, false, false>,
    <8404777, [  -518, -5798, -5798, -3670, -3670, -2022, -2022, -2022, -2022,  -518,  -518,  1482,  5130,  5130,  5130,  5130 ], < 745448,  1>, <2382439,  1>,  true, false, false, false>,
    <8404777, [   518, -5130, -5130, -2022, -2022,   518,   518,  1482,  2022,  2022,  3670,  3670,  5130,  5130,  5798,  5798 ], < 745448, -1>, <2382439, -1>,  true, false, false, false>
*]>



